Token Space: A Category Theory Framework for AI Computations

Token Space is a categorical framework and mathematical language for AI computations. It connects internal relations, program descriptions, execution states and observations, locating questions about structure, behavior and cost at their appropriate levels. Five guiding positions concern structural interiors, categorical self-description, interfaces, occurrence identity and extensible computation. Tokens are finite records of carrier elements and fixed symbols; Token maps preserve selected heaps. The elementary category is a quasitopos, hence locally cartesian closed, but not a topos. Algebraic tokenization is fully faithful for fixed finitary signatures. Represented finite mappings admit concurrent graph execution, gluing, functorial frontiers and exact state migration characterized by kernel inclusion. Transformers are one implementation family. Coherent occurrence prefixes yield natural numerical maps, and a cache invariant proves agreement with full-prefix evaluation. A prescribed access policy determines the least retained index set under a no-reconstruction discipline. Parameterised state expresses changing interfaces. For a specified future-observation heap, structural indiscernibility is behavioral equivalence. An encoding admits exact incremental execution precisely when its kernel is a right congruence contained in that equivalence; every reachable exact realization maps uniquely onto the behavioral quotient. Teacher-induced heaps and declared readouts connect these constructions to distillation and explicit knowledge. The definitions, examples and theorems demonstrate how the language joins lines of reasoning while distinguishing representation, execution and observation. Effective implementations and quantitative performance remain further questions.

==> anc/README.txt <==
Token Space: reproducibility materials for the V16 manuscript
Wuming Pan. Prepared 2 October 2026.

The main source is ../TokenSpace_V16.tex. It is standalone: the bibliography
and all figures are contained in that file, and these ancillary files are
not required for LaTeX compilation. V16 is a local manuscript designation,
not the public arXiv version number.

Requirements: Python 3.10 or later; standard library only. No network,
trained-model weights, private data or external Python packages are needed.
Run the following commands from the extracted submission root:

  python3 anc/check_source.py --output anc/source_validation_results_rerun.json
  python3 anc/validate_V16.py --output anc/validation_results_V16_rerun.json
  python3 anc/check_residual_migrations.py > anc/residual_validation_results_rerun.json
  python3 anc/check_llm_prefix_cache.py --output anc/check_llm_prefix_cache_rerun.json
  python3 anc/check_safe_eviction.py
  python3 anc/check_parameterised_state.py
  python3 anc/check_observation_quotient.py anc/check_observation_quotient_rerun.json

The eviction and parameterised-state scripts update the JSON files beside
themselves. The observation script accepts an optional output filename;
without one it also updates the JSON file beside itself. If the source
consistency script or main suite was downloaded separately, pass
--tex /path/to/TokenSpace_V16.tex to identify the manuscript source.

Contents and scope:
- check_source.py checks labels, citations, environments, abstract format
  and the absence of required external source files.
- validate_V16.py exercises finite graph evaluation, scheduling, sharing,
  residual replacement, modules, fusion, execution gluing, frontiers,
  finite category constructions, observations and invocation families.
- check_residual_migrations.py checks finite state-migration examples.
- check_llm_prefix_cache.py compares full-prefix and incremental scalar
  decoder evaluations, including exact rational and floating-point cases.
- check_safe_eviction.py checks access policies and deletion factorizations.
- check_parameterised_state.py checks finite indexed state laws.
- check_observation_quotient.py checks finite behavior and update quotients.

Recorded-result provenance:
source_validation_results.json and validation_results_V16.json were
regenerated successfully on 2 October 2026. After the title date and
internal revision-history wording were removed, source consistency was
checked again. The main finite suite results remain applicable: neither
the mathematics nor the source counts changed. The other five JSON
reports retain the successful runs from earlier
on 2 October 2026. Their mathematical algorithms and corresponding formal
content are unchanged; they were not rerun solely for the later prose,
learning-exposition and CER-definition supplements. Historical V8, V10
and T5 result keys identify check families and allow comparison across
manuscript revisions. Source counts in the refreshed main report describe
the current V16, not those earlier revisions.

These are finite reproducibility checks, not formal proof certification,
benchmarks on trained language models, or a validation of learning quality.
General causal-gluing and designated-root categorical checks belong to
the separate mathematical companion Causal Token Structures.


==> anc/check_llm_prefix_cache.json <==
{
  "purpose": "Finite validation accompanying Token Space V16, not a proof or benchmark",
  "model": {
    "depth": 2,
    "hidden_dimension": 1,
    "heads": 1,
    "position_embedding": "x_i+i/10 (1-based i)",
    "layer_parameters": "0-based ell: q=((ell+1)h+1)/3; k=(2h-ell)/5; v=(h+ell+1)/4",
    "post_attention": "r=h+attention; h_next=r+r^2/13",
    "output": "last-layer scalar at each input position",
    "qualifications": [
      "Tiny mathematical decoder, not a trained LLM or faithful numerical reproduction of an existing architecture.",
      "Causal mask includes current position, uses fixed parameters and fixed absolute positions.",
      "Full and incremental routines independently implement each layer and attention reduction."
    ]
  },
  "domain": {
    "alphabet": [
      -1,
      0,
      1
    ],
    "lengths": [
      0,
      1,
      2,
      3,
      4
    ]
  },
  "exact_rational": {
    "status": "passed",
    "arithmetic": "exact fractions",
    "attention": "w(q,k)=1+(q*k)^2, normalized over allowed positions; NOT softmax",
    "sequences": 121,
    "prefix_squares": 547,
    "prefix_output_equalities": 1002,
    "incremental_steps": 426,
    "incremental_output_equalities": 1002,
    "cache_entry_equalities": 4008
  },
  "floating_softmax": {
    "status": "passed",
    "arithmetic": "Python float",
    "absolute_tolerance": 1e-12,
    "attention": "stable softmax of q*k/2 over allowed positions",
    "sequences": 126,
    "prefix_squares": 566,
    "prefix_output_comparisons": 1034,
    "incremental_steps": 440,
    "incremental_output_comparisons": 1034,
    "cache_entry_comparisons": 4136,
    "max_prefix_absolute_error": 0.0,
    "max_incremental_absolute_error": 8.881784197001252e-16,
    "max_cache_absolute_error": 2.220446049250313e-16
  },
  "counterexamples": {
    "status": "expected failures exhibited",
    "bidirectional_average": {
      "short_input": [
        0
      ],
      "extended_input": [
        0,
        2
      ],
      "short_first_output": "0",
      "extended_first_output": "1"
    },
    "length_dependent_pointwise_embedding": {
      "definition": "e_n(x_i)=x_i+n",
      "short_first_output": "1",
      "extended_first_output": "2"
    },
    "drop_old_KV_against_full_attention": {
      "tokens": [
        1,
        0,
        1,
        0
      ],
      "window": 2,
      "full_outputs": [
        3.3818558913010817,
        1.634187766790326,
        3.5766525746991116,
        1.9852811731244913
      ],
      "dropped_cache_outputs": [
        3.3818558913010817,
        1.634187766790326,
        3.4743314837268104,
        2.0518350141909045
      ],
      "absolute_errors": [
        0.0,
        0.0,
        0.10232109097230113,
        0.06655384106641327
      ],
      "first_mismatch_position": 3,
      "qualification": "Compares a dropped cache to the original full-attention model; no claim against a consistently defined local-attention model."
    }
  },
  "occurrence_structure": {
    "status": "passed",
    "DAG_count": 4,
    "prefix_cuts_checked": 14,
    "claims": [
      "Every position prefix is predecessor-closed, hence lower for transitive dependency order.",
      "Every past node used directly by a future node is a retained K or V occurrence.",
      "For each proper prefix, the direct cross-cut boundary is exactly all past layer K/V occurrences."
    ],
    "qualification": "For this explicit graph granularity; node identity does not identify equal numerical values.",
    "details": [
      {
        "length": 1,
        "cut": 0,
        "nodes": 11,
        "edges": 16,
        "prefix_nodes": 0,
        "cross_cut_boundary_nodes": 0,
        "past_KV_nodes": 0
      },
      {
        "length": 1,
        "cut": 1,
        "nodes": 11,
        "edges": 16,
        "prefix_nodes": 11,
        "cross_cut_boundary_nodes": 0,
        "past_KV_nodes": 4
      },
      {
        "length": 2,
        "cut": 0,
        "nodes": 22,
        "edges": 36,
        "prefix_nodes": 0,
        "cross_cut_boundary_nodes": 0,
        "past_KV_nodes": 0
      },
      {
        "length": 2,
        "cut": 1,
        "nodes": 22,
        "edges": 36,
        "prefix_nodes": 11,
        "cross_cut_boundary_nodes": 4,
        "past_KV_nodes": 4
      },
      {
        "length": 2,
        "cut": 2,
        "nodes": 22,
        "edges": 36,
        "prefix_nodes": 22,
        "cross_cut_boundary_nodes": 0,
        "past_KV_nodes": 8
      },
      {
        "length": 3,
        "cut": 0,
        "nodes": 33,
        "edges": 60,
        "prefix_nodes": 0,
        "cross_cut_boundary_nodes": 0,
        "past_KV_nodes": 0
      },
      {
        "length": 3,
        "cut": 1,
        "nodes": 33,
        "edges": 60,
        "prefix_nodes": 11,
        "cross_cut_boundary_nodes": 4,
        "past_KV_nodes": 4
      },
      {
        "length": 3,
        "cut": 2,
        "nodes": 33,
        "edges": 60,
        "prefix_nodes": 22,
        "cross_cut_boundary_nodes": 8,
        "past_KV_nodes": 8
      },
      {
        "length": 3,
        "cut": 3,
        "nodes": 33,
        "edges": 60,
        "prefix_nodes": 33,
        "cross_cut_boundary_nodes": 0,
        "past_KV_nodes": 12
      },
      {
        "length": 4,
        "cut": 0,
        "nodes": 44,
        "edges": 88,
        "prefix_nodes": 0,
        "cross_cut_boundary_nodes": 0,
        "past_KV_nodes": 0
      },
      {
        "length": 4,
        "cut": 1,
        "nodes": 44,
        "edges": 88,
        "prefix_nodes": 11,
        "cross_cut_boundary_nodes": 4,
        "past_KV_nodes": 4
      },
      {
        "length": 4,
        "cut": 2,
        "nodes": 44,
        "edges": 88,
        "prefix_nodes": 22,
        "cross_cut_boundary_nodes": 8,
        "past_KV_nodes": 8
      },
      {
        "length": 4,
        "cut": 3,
        "nodes": 44,
        "edges": 88,
        "prefix_nodes": 33,
        "cross_cut_boundary_nodes": 12,
        "past_KV_nodes": 12
      },
      {
        "length": 4,
        "cut": 4,
        "nodes": 44,
        "edges": 88,
        "prefix_nodes": 44,
        "cross_cut_boundary_nodes": 0,
        "past_KV_nodes": 16
      }
    ]
  },
  "overall_status": "passed"
}


==> anc/check_llm_prefix_cache.py <==
#!/usr/bin/env python3
"""Independent finite checks for Token Space V16's prefix and cache examples.

Standard library only. The rational model uses positive normalized polynomial
weights, NOT softmax. A separate floating-point softmax model is also checked.
The full and incremental evaluators intentionally repeat the scalar equations
and share no attention or layer evaluator. These checks are not formal proofs,
large-model experiments, performance benchmarks, or a model-accuracy study.
"""
from __future__ import annotations

import itertools
import argparse
import json
import math
from fractions import Fraction as Q
from pathlib import Path

DEPTH = 2
ALPHABET = (-1, 0, 1)
MAX_LENGTH = 4
TOLERANCE = 1e-12


def full_rational(tokens):
    """All positions together, each layer's K/V rebuilt from the whole input."""
    hidden = [Q(x) + Q(i + 1, 10) for i, x in enumerate(tokens)]
    key_layers, value_layers = [], []
    for ell in range(DEPTH):
        queries = [(Q(ell + 1) * x + 1) / 3 for x in hidden]
        keys = [(2 * x - ell) / 5 for x in hidden]
        values = [(x + ell + 1) / 4 for x in hidden]
        key_layers.append(keys)
        value_layers.append(values)
        updates = []
        for i in range(len(tokens)):
            weights = [1 + (queries[i] * keys[j]) ** 2 for j in range(i + 1)]
            weighted = sum((weights[j] * values[j] for j in range(i + 1)), Q(0))
            attended = weighted / sum(weights, Q(0))
            residual = hidden[i] + attended
            updates.append(residual + residual ** 2 / 13)
        hidden = updates
    return hidden, key_layers, value_layers


def incremental_rational(token, position, state):
    """One new position; only current Q/K/V and hidden states are computed."""
    current = Q(token) + Q(position, 10)
    for layer_index in range(DEPTH):
        current_query = (current * (layer_index + 1) + Q(1)) / Q(3)
        current_key = (current * Q(2) - layer_index) / Q(5)
        current_value = (current + Q(layer_index + 1)) / Q(4)
        state[layer_index][0].append(current_key)
        state[layer_index][1].append(current_value)
        numerator, denominator = Q(0), Q(0)
        for saved_key, saved_value in zip(*state[layer_index]):
            coefficient = Q(1) + (current_query * saved_key) ** 2
            numerator += coefficient * saved_value
            denominator += coefficient
        current += numerator / denominator
        current += (current * current) / Q(13)
    return current


def full_softmax(tokens, *, bidirectional=False):
    """All-position floating model; no incremental routine is called."""
    hidden = [float(x) + (i + 1) / 10.0 for i, x in enumerate(tokens)]
    key_layers, value_layers = [], []
    for ell in range(DEPTH):
        queries = [((ell + 1) * x + 1.0) / 3.0 for x in hidden]
        keys = [(2.0 * x - ell) / 5.0 for x in hidden]
        values = [(x + ell + 1.0) / 4.0 for x in hidden]
        key_layers.append(keys)
        value_layers.append(values)
        outputs = []
        for i in range(len(tokens)):
            available = len(tokens) if bidirectional else i + 1
            scores = [queries[i] * keys[j] / 2.0 for j in range(available)]
            maximum = max(scores)
            weights = [math.exp(score - maximum) for score in scores]
            attended = sum(weights[j] * values[j] for j in range(available)) / sum(weights)
            residual = hidden[i] + attended
            outputs.append(residual + residual * residual / 13.0)
        hidden = outputs
    return hidden, key_layers, value_layers


def incremental_softmax(token, position, state, *, window=None):
    """Streaming implementation, optionally deleting old KV entries."""
    current = float(token) + float(position) / 10.0
    for layer_index in range(DEPTH):
        query = (current * float(layer_index + 1) + 1.0) / 3.0
        state[layer_index][0].append((current * 2.0 - layer_index) / 5.0)
        state[layer_index][1].append((current + layer_index + 1.0) / 4.0)
        if window is not None:
            del state[layer_index][0][:-window]
            del state[layer_index][1][:-window]
        logits = [query * key * 0.5 for key in state[layer_index][0]]
        normalizer_shift = max(logits)
        total_weight = 0.0
        total_value = 0.0
        for logit, value in zip(logits, state[layer_index][1]):
            weight = math.exp(logit - normalizer_shift)
            total_weight += weight
            total_value += weight * value
        current = current + total_value / total_weight
        current = current + current ** 2 / 13.0
    return current


def empty_state():
    return [[[], []] for _ in range(DEPTH)]


def all_sequences():
    for length in range(MAX_LENGTH + 1):
        yield from itertools.product(ALPHABET, repeat=length)


def check_exact(sequences):
    counters = {"sequences": 0, "prefix_squares": 0, "prefix_output_equalities": 0,
                "incremental_steps": 0, "incremental_output_equalities": 0,
                "cache_entry_equalities": 0}
    for sequence in sequences:
        counters["sequences"] += 1
        reference, _, _ = full_rational(sequence)
        state, emitted = empty_state(), []
        for length in range(len(sequence) + 1):
            prefix, keys, values = full_rational(sequence[:length])
            assert reference[:length] == prefix, ("rational prefix", sequence, length)
            counters["prefix_squares"] += 1
            counters["prefix_output_equalities"] += length
            if length:
                emitted.append(incremental_rational(sequence[length - 1], length, state))
                counters["incremental_steps"] += 1
            assert emitted == prefix, ("rational incremental", sequence, length)
            counters["incremental_output_equalities"] += length
            for ell in range(DEPTH):
                assert state[ell][0] == keys[ell], ("rational K", sequence, length, ell)
                assert state[ell][1] == values[ell], ("rational V", sequence, length, ell)
                counters["cache_entry_equalities"] += 2 * length
    return {"status": "passed", "arithmetic": "exact fractions",
            "attention": "w(q,k)=1+(q*k)^2, normalized over allowed positions; NOT softmax",
            **counters}


def check_float(sequences):
    stats = {"sequences": 0, "prefix_squares": 0, "prefix_output_comparisons": 0,
             "incremental_steps": 0, "incremental_output_comparisons": 0,
             "cache_entry_comparisons": 0,
             "max_prefix_absolute_error": 0.0, "max_incremental_absolute_error": 0.0,
             "max_cache_absolute_error": 0.0}

    def compare(left, right, error_key, count_key):
        assert len(left) == len(right)
        for a, b in zip(left, right):
            assert math.isfinite(a) and math.isfinite(b)
            error = abs(a - b)
            stats[error_key] = max(stats[error_key], error)
            stats[count_key] += 1
            assert error <= TOLERANCE, (error_key, a, b, error)

    for sequence in sequences:
        stats["sequences"] += 1
        reference, _, _ = full_softmax(sequence)
        state, emitted = empty_state(), []
        for length in range(len(sequence) + 1):
            prefix, keys, values = full_softmax(sequence[:length])
            compare(reference[:length], prefix, "max_prefix_absolute_error", "prefix_output_comparisons")
            stats["prefix_squares"] += 1
            if length:
                emitted.append(incremental_softmax(sequence[length - 1], length, state))
                stats["incremental_steps"] += 1
            compare(emitted, prefix, "max_incremental_absolute_error", "incremental_output_comparisons")
            for ell in range(DEPTH):
                compare(state[ell][0], keys[ell], "max_cache_absolute_error", "cache_entry_comparisons")
                compare(state[ell][1], values[ell], "max_cache_absolute_error", "cache_entry_comparisons")
    return {"status": "passed", "arithmetic": "Python float", "absolute_tolerance": TOLERANCE,
            "attention": "stable softmax of q*k/2 over allowed positions", **stats}


def counterexamples():
    # Bidirectional averaging, simplest possible attention instance (uniform weights).
    short, extended = (Q(0),), (Q(0), Q(2))
    short_average, extended_average = sum(short) / len(short), sum(extended) / len(extended)
    assert short_average != extended_average
    # Even positionwise operations can fail prefix compatibility if they use total length.
    short_embed = short[0] + len(short)
    extended_embed = extended[0] + len(extended)
    assert short_embed != extended_embed
    # Same fixed decoder, but naively discarding KV changes its complete-history output.
    tokens = (1, 0, 1, 0)
    expected, _, _ = full_softmax(tokens)
    dropped, state = [], empty_state()
    for position, token in enumerate(tokens, start=1):
        dropped.append(incremental_softmax(token, position, state, window=2))
    errors = [abs(a - b) for a, b in zip(expected, dropped)]
    assert max(errors) > TOLERANCE
    return {
        "status": "expected failures exhibited",
        "bidirectional_average": {"short_input": [0], "extended_input": [0, 2],
                                  "short_first_output": str(short_average),
                                  "extended_first_output": str(extended_average)},
        "length_dependent_pointwise_embedding": {"definition": "e_n(x_i)=x_i+n",
                                                  "short_first_output": str(short_embed),
                                                  "extended_first_output": str(extended_embed)},
        "drop_old_KV_against_full_attention": {"tokens": list(tokens), "window": 2,
                                               "full_outputs": expected, "dropped_cache_outputs": dropped,
                                               "absolute_errors": errors,
                                               "first_mismatch_position": next(i + 1 for i, e in enumerate(errors) if e > TOLERANCE),
                                               "qualification": "Compares a dropped cache to the original full-attention model; no claim against a consistently defined local-attention model."}}


def occurrence_dag(length):
    """Scalar block-level QKV occurrence DAG. Values and nodes remain distinct."""
    predecessors, positions = {}, {}

    def node(name, position, inputs=()):
        assert name not in predecessors
        assert all(parent in predecessors for parent in inputs)
        predecessors[name] = set(inputs)
        positions[name] = position
        return name

    for position in range(1, length + 1):
        node(("h", 0, position), position)
    for layer in range(1, DEPTH + 1):
        for position in range(1, length + 1):
            for kind in ("q", "k", "v"):
                node((kind, layer, position), position, [("h", layer - 1, position)])
        for position in range(1, length + 1):
            inputs = [("q", layer, position)]
            inputs += [(kind, layer, past) for past in range(1, position + 1) for kind in ("k", "v")]
            node(("a", layer, position), position, inputs)
            node(("h", layer, position), position,
                 [("h", layer - 1, position), ("a", layer, position)])
    return predecessors, positions


def structural_checks():
    results, total_prefixes = [], 0
    for length in range(1, MAX_LENGTH + 1):
        predecessors, positions = occurrence_dag(length)
        for cut in range(length + 1):
            past = {node for node, position in positions.items() if position <= cut}
            assert all(predecessors[node] <= past for node in past)
            boundary = {parent for node in predecessors if node not in past
                        for parent in predecessors[node] if parent in past}
            old_kv = {(kind, layer, position) for kind in ("k", "v")
                      for layer in range(1, DEPTH + 1) for position in range(1, cut + 1)}
            assert boundary <= old_kv
            if cut < length:
                assert boundary == old_kv
            else:
                assert boundary == set()
            total_prefixes += 1
            results.append({"length": length, "cut": cut, "nodes": len(predecessors),
                            "edges": sum(map(len, predecessors.values())), "prefix_nodes": len(past),
                            "cross_cut_boundary_nodes": len(boundary), "past_KV_nodes": len(old_kv)})
    return {"status": "passed", "DAG_count": MAX_LENGTH, "prefix_cuts_checked": total_prefixes,
            "claims": ["Every position prefix is predecessor-closed, hence lower for transitive dependency order.",
                       "Every past node used directly by a future node is a retained K or V occurrence.",
                       "For each proper prefix, the direct cross-cut boundary is exactly all past layer K/V occurrences."],
            "qualification": "For this explicit graph granularity; node identity does not identify equal numerical values.",
            "details": results}


def main():
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument('--output', type=Path, help='Optional JSON result path')
    args = parser.parse_args()
    sequences = list(all_sequences())
    floating_cases = sequences + [(-2.5, 0.125, 1.75, -0.5), (3.0, -3.0, 2.0, -2.0),
                                  (0.125, 0.25, 0.5, 1.0), (4.0,), (-4.0,)]
    results = {
        "purpose": "Finite validation accompanying Token Space V16, not a proof or benchmark",
        "model": {"depth": DEPTH, "hidden_dimension": 1, "heads": 1,
                  "position_embedding": "x_i+i/10 (1-based i)",
                  "layer_parameters": "0-based ell: q=((ell+1)h+1)/3; k=(2h-ell)/5; v=(h+ell+1)/4",
                  "post_attention": "r=h+attention; h_next=r+r^2/13",
                  "output": "last-layer scalar at each input position",
                  "qualifications": ["Tiny mathematical decoder, not a trained LLM or faithful numerical reproduction of an existing architecture.",
                                     "Causal mask includes current position, uses fixed parameters and fixed absolute positions.",
                                     "Full and incremental routines independently implement each layer and attention reduction."]},
        "domain": {"alphabet": list(ALPHABET), "lengths": list(range(MAX_LENGTH + 1))},
        "exact_rational": check_exact(sequences),
        "floating_softmax": check_float(floating_cases),
        "counterexamples": counterexamples(),
        "occurrence_structure": structural_checks(),
        "overall_status": "passed",
    }
    destination = args.output
    if destination is not None:
        destination.write_text(json.dumps(results, ensure_ascii=False, indent=2) + "\n", encoding="utf-8")
    print(json.dumps({"overall_status": results["overall_status"], "exact_rational": results["exact_rational"],
                      "floating_softmax": results["floating_softmax"],
                      "prefix_cuts_checked": results["occurrence_structure"]["prefix_cuts_checked"],
                      "results_file": str(destination) if destination is not None else None}, indent=2))


if __name__ == "__main__":
    main()


==> anc/check_observation_quotient.json <==
{
  "suite": "future_observation_behavior_exact_compression",
  "exhaustive": [
    {
      "states": 2,
      "machines": 256,
      "partitions": 512,
      "valid_exact_state_quotients": 320,
      "observation_exact_but_not_update_stable": 0,
      "reachable_minimal_factorizations": 320
    },
    {
      "states": 3,
      "machines": 46656,
      "partitions": 233280,
      "valid_exact_state_quotients": 60372,
      "observation_exact_but_not_update_stable": 6048,
      "reachable_minimal_factorizations": 60372
    }
  ],
  "counterexamples": {
    "equality_record_prevents_merging": true,
    "observational_sufficiency_does_not_supply_update": true
  },
  "status": "passed",
  "scope": "Finite evidence; no claim of formal proof or real-LLM validation."
}


==> anc/check_observation_quotient.py <==
#!/usr/bin/env python3
"""Finite checks for Token Space's future-observation compression theorem.

Exhaust every labelled two- and three-state binary deterministic Mealy
machine. The exhaustive finite tests supplement, and do not replace,
the unrestricted-history proofs in the manuscript. No package required.
"""
import itertools
import json
import sys
from pathlib import Path


def partitions(n):
    """Canonical block labels (restricted-growth strings)."""
    def extend(prefix):
        if len(prefix) == n:
            yield tuple(prefix)
            return
        for label in range(max(prefix, default=-1) + 2):
            yield from extend(prefix + [label])
    yield from extend([])


def trace(table, state, word):
    outputs = []
    for letter in word:
        output, state = table[2 * state + letter]
        outputs.append(output)
    return tuple(outputs)


def bisimulation(table, n):
    """Greatest fixed point, independent of finite-word observation tests."""
    relation = {(s, t) for s in range(n) for t in range(n)}
    while True:
        reduced = {
            (s, t) for s, t in relation
            if all(table[2 * s + a][0] == table[2 * t + a][0]
                   and (table[2 * s + a][1], table[2 * t + a][1]) in relation
                   for a in (0, 1))
        }
        if reduced == relation:
            return relation
        relation = reduced


def reachable(table):
    seen = {0}
    while True:
        extended = seen | {table[2 * s + a][1] for s in seen for a in (0, 1)}
        if extended == seen:
            return seen
        seen = extended


def check_size(n):
    words = [w for k in range(n + 1) for w in itertools.product((0, 1), repeat=k)]
    all_parts = list(partitions(n))
    stats = {
        "states": n,
        "machines": 0,
        "partitions": 0,
        "valid_exact_state_quotients": 0,
        "observation_exact_but_not_update_stable": 0,
        "reachable_minimal_factorizations": 0,
    }
    transitions = list(itertools.product((0, 1), range(n)))
    for table in itertools.product(transitions, repeat=2 * n):
        stats["machines"] += 1
        behavioral = bisimulation(table, n)
        signatures = [tuple(trace(table, s, w) for w in words) for s in range(n)]
        observation_relation = {
            (s, t) for s in range(n) for t in range(n)
            if signatures[s] == signatures[t]
        }
        assert behavioral == observation_relation

        # Actual unary-carrier heaps: replacement membership is equivalent
        # to equality of each source's observed (continuation, output) facts.
        observation_heaps = [frozenset(zip(words, signatures[s])) for s in range(n)]
        assert all(((s, t) in behavioral) ==
                   (observation_heaps[s] == observation_heaps[t])
                   for s in range(n) for t in range(n))

        reached = reachable(table)
        canonical_q = {s: min(t for t in range(n) if (s, t) in behavioral)
                       for s in range(n)}
        for part in all_parts:
            stats["partitions"] += 1
            pairs = [(s, t) for s in range(n) for t in range(n) if part[s] == part[t]]
            obs_exact = all((s, t) in behavioral for s, t in pairs)
            immediate = all(table[2*s+a][0] == table[2*t+a][0]
                            for s, t in pairs for a in (0, 1))
            stable = all(part[table[2*s+a][1]] == part[table[2*t+a][1]]
                         for s, t in pairs for a in (0, 1))
            quotient_outputs = {
                (block, a): {
                    (table[2*s+a][0], part[table[2*s+a][1]])
                    for s in range(n) if part[s] == block
                }
                for block in set(part) for a in (0, 1)
            }
            exact_update_exists = all(len(values) == 1 for values in quotient_outputs.values())
            assert exact_update_exists == (immediate and stable)
            assert exact_update_exists == (obs_exact and stable)
            image_heaps = {
                block: frozenset().union(*(observation_heaps[s] for s in range(n)
                                          if part[s] == block))
                for block in set(part)
            }
            reflects_heap = all(image_heaps[part[s]] == observation_heaps[s]
                                for s in range(n))
            assert reflects_heap == obs_exact
            if obs_exact and not stable:
                stats["observation_exact_but_not_update_stable"] += 1
            if exact_update_exists:
                stats["valid_exact_state_quotients"] += 1
                image_to_q = {block: {canonical_q[s] for s in reached if part[s] == block}
                              for block in {part[s] for s in reached}}
                assert all(len(values) == 1 for values in image_to_q.values())
                assert set().union(*image_to_q.values()) == {canonical_q[s] for s in reached}
                p = {block: next(iter(values)) for block, values in image_to_q.items()}
                for s in reached:
                    for a in (0, 1):
                        out, next_block = next(iter(quotient_outputs[part[s], a]))
                        ref_out, ref_next = table[2 * canonical_q[s] + a]
                        assert out == ref_out
                        assert p[next_block] == canonical_q[ref_next]
                stats["reachable_minimal_factorizations"] += 1
    return stats


def counterexamples():
    # Exact unary observation heap permits merging every state; adding the
    # equality record does not permit a distinct-state single replacement.
    equality_heap = {(s, s) for s in range(3)}
    assert (0, 0) in equality_heap and (1, 0) not in equality_heap
    # Prescribed history encoding c(eps)=c(a)=0,c(aa)=1 cannot be updated.
    c = lambda n: 0 if n < 2 else 1
    assert c(0) == c(1) and c(1) != c(2)
    return {"equality_record_prevents_merging": True,
            "observational_sufficiency_does_not_supply_update": True}


if __name__ == "__main__":
    result = {"suite": "future_observation_behavior_exact_compression",
              "exhaustive": [check_size(2), check_size(3)],
              "counterexamples": counterexamples(),
              "status": "passed",
              "scope": "Finite evidence; no claim of formal proof or real-LLM validation."}
    text = json.dumps(result, indent=2)
    result_path = Path(sys.argv[1]) if len(sys.argv) > 1 else Path(__file__).with_suffix(".json")
    result_path.write_text(text + "\n", encoding="utf-8")
    print(text)


==> anc/check_parameterised_state.json <==
{
  "status": "pass",
  "scope": "Exhaustive finite total-function checks over declared cardinalities; no formal proof claim.",
  "counts": {
    "function_space_cardinalities": 27,
    "functor_identity": 43,
    "functor_composition": 564,
    "left_unit": 601,
    "right_unit": 43,
    "associativity": 2149,
    "strength_naturality": 1128,
    "strength_unit": 54,
    "strength_product_unit": 43,
    "strength_product_associativity": 172,
    "strength_multiplication": 2326
  },
  "associativity_cases": [
    {
      "state_cardinalities": [
        0,
        0,
        0,
        0
      ],
      "value_cardinalities": [
        0,
        0,
        0
      ],
      "total_function_triples": 1,
      "empty_domain_case": true,
      "no_inhabited_triples": false
    },
    {
      "state_cardinalities": [
        0,
        0,
        1,
        2
      ],
      "value_cardinalities": [
        1,
        1,
        1
      ],
      "total_function_triples": 2,
      "empty_domain_case": true,
      "no_inhabited_triples": false
    },
    {
      "state_cardinalities": [
        0,
        1,
        2,
        1
      ],
      "value_cardinalities": [
        1,
        1,
        1
      ],
      "total_function_triples": 2,
      "empty_domain_case": true,
      "no_inhabited_triples": false
    },
    {
      "state_cardinalities": [
        1,
        1,
        1,
        1
      ],
      "value_cardinalities": [
        2,
        2,
        2
      ],
      "total_function_triples": 32,
      "empty_domain_case": false,
      "no_inhabited_triples": false
    },
    {
      "state_cardinalities": [
        1,
        2,
        1,
        2
      ],
      "value_cardinalities": [
        2,
        2,
        2
      ],
      "total_function_triples": 1024,
      "empty_domain_case": false,
      "no_inhabited_triples": false
    },
    {
      "state_cardinalities": [
        2,
        1,
        2,
        1
      ],
      "value_cardinalities": [
        2,
        2,
        2
      ],
      "total_function_triples": 1024,
      "empty_domain_case": false,
      "no_inhabited_triples": false
    },
    {
      "state_cardinalities": [
        2,
        2,
        2,
        2
      ],
      "value_cardinalities": [
        1,
        1,
        1
      ],
      "total_function_triples": 64,
      "empty_domain_case": false,
      "no_inhabited_triples": false
    },
    {
      "state_cardinalities": [
        2,
        0,
        1,
        2
      ],
      "value_cardinalities": [
        1,
        1,
        1
      ],
      "total_function_triples": 0,
      "empty_domain_case": false,
      "no_inhabited_triples": true
    },
    {
      "state_cardinalities": [
        1,
        1,
        0,
        1
      ],
      "value_cardinalities": [
        1,
        1,
        1
      ],
      "total_function_triples": 0,
      "empty_domain_case": false,
      "no_inhabited_triples": true
    }
  ],
  "edge_cases": [
    "Empty state and value sets obey ordinary total-function conventions.",
    "Vacuous equalities and uninhabited function spaces are recorded separately.",
    "Unequal pre-, intermediate-, and post-state sizes are allowed.",
    "Index types are stipulated; equal cardinalities do not identify stage types."
  ]
}


==> anc/check_parameterised_state.py <==
#!/usr/bin/env python3
"""Finite checks of Set-based parameterised state laws, not formal proofs.

States are labelled integer sets with independently varied cardinalities.
Function tables enumerate total functions, including the unique empty-domain
function and the absence of functions from a nonempty set to the empty set.
"""
from itertools import product
from pathlib import Path
import json


def functions(domain_size, codomain):
    return tuple(product(tuple(codomain), repeat=domain_size))


def effects(n, m, values):
    return functions(n, product(values, range(m)))


def unit(n, value):
    return tuple((value, s) for s in range(n))


def bind(p, g):
    return tuple(g[b][t] for b, t in p)


def mu(p):
    return tuple(q[t] for q, t in p)


def value_map(p, f):
    return tuple((f(b), t) for b, t in p)


def strength(a, p):
    return tuple(((a, b), t) for b, t in p)


def main():
    counts = {name: 0 for name in (
        'function_space_cardinalities', 'functor_identity',
        'functor_composition', 'left_unit', 'right_unit',
        'associativity', 'strength_naturality', 'strength_unit',
        'strength_product_unit', 'strength_product_associativity',
        'strength_multiplication')}
    associative_cases = []

    # Units, value functor laws, and cartesian strength coherence.
    for n, m, nb in product(range(3), repeat=3):
        ps = effects(n, m, range(nb))
        assert len(ps) == (nb*m)**n
        counts['function_space_cardinalities'] += 1
        for p in ps:
            assert value_map(p, lambda b: b) == p
            counts['functor_identity'] += 1
            eta = tuple(unit(m, b) for b in range(nb))
            assert bind(p, eta) == p
            counts['right_unit'] += 1
            for f, g in product(functions(nb, range(2)),
                                functions(2, range(2))):
                left = value_map(value_map(p, lambda b: f[b]),
                                 lambda d: g[d])
                right = value_map(p, lambda b: g[f[b]])
                assert left == right
                counts['functor_composition'] += 1
            assert value_map(strength(None, p), lambda pair: pair[1]) == p
            counts['strength_product_unit'] += 1
            for a, d in product(range(2), repeat=2):
                left = value_map(strength((a, d), p),
                                 lambda v: (v[0][0], (v[0][1], v[1])))
                assert left == strength(a, strength(d, p))
                counts['strength_product_associativity'] += 1
            for a in range(2):
                for f, g in product(functions(2, range(2)),
                                    functions(nb, range(2))):
                    left = strength(f[a], value_map(p, lambda b: g[b]))
                    right = value_map(strength(a, p),
                                      lambda v: (f[v[0]], g[v[1]]))
                    assert left == right
                    counts['strength_naturality'] += 1
        # eta starts and ends at n; g starts at n and ends at m.
        for g in functions(nb, ps):
            for b in range(nb):
                assert bind(unit(n, b), g) == g[b]
                counts['left_unit'] += 1
        for a, b in product(range(2), range(nb)):
            assert strength(a, unit(n, b)) == unit(n, (a, b))
            counts['strength_unit'] += 1

    # Each row changes multiple pre/post state sizes; no sampling is used.
    patterns = [
        ((0, 0, 0, 0), (0, 0, 0)),
        ((0, 0, 1, 2), (1, 1, 1)),
        ((0, 1, 2, 1), (1, 1, 1)),
        ((1, 1, 1, 1), (2, 2, 2)),
        ((1, 2, 1, 2), (2, 2, 2)),
        ((2, 1, 2, 1), (2, 2, 2)),
        ((2, 2, 2, 2), (1, 1, 1)),
        ((2, 0, 1, 2), (1, 1, 1)),
        ((1, 1, 0, 1), (1, 1, 1)),
    ]
    for (n, m, k, l), (nb, nd, ne) in patterns:
        count = 0
        ps = effects(n, m, range(nb))
        gs = functions(nb, effects(m, k, range(nd)))
        hs = functions(nd, effects(k, l, range(ne)))
        for p, g, h in product(ps, gs, hs):
            left = bind(bind(p, g), h)
            right = bind(p, tuple(bind(gb, h) for gb in g))
            # Independently expanded, uncurried transition sequence.
            reference = []
            for s in range(n):
                b, t = p[s]
                d, u = g[b][t]
                e, v = h[d][u]
                reference.append((e, v))
            assert left == right == tuple(reference)
            count += 1
        counts['associativity'] += count
        associative_cases.append({
            'state_cardinalities': [n, m, k, l],
            'value_cardinalities': [nb, nd, ne],
            'total_function_triples': count,
            'empty_domain_case': n == 0,
            'no_inhabited_triples': count == 0})

    # Strength/multiplication law checks arbitrary nested state programs.
    for n, m, k in product(range(3), repeat=3):
        qs = effects(m, k, range(2))
        for p in effects(n, m, qs):
            for a in range(2):
                left = strength(a, mu(p))
                right = mu(value_map(p, lambda q: strength(a, q)))
                assert left == right
                counts['strength_multiplication'] += 1

    result = {
        'status': 'pass',
        'scope': 'Exhaustive finite total-function checks over declared cardinalities; no formal proof claim.',
        'counts': counts,
        'associativity_cases': associative_cases,
        'edge_cases': [
            'Empty state and value sets obey ordinary total-function conventions.',
            'Vacuous equalities and uninhabited function spaces are recorded separately.',
            'Unequal pre-, intermediate-, and post-state sizes are allowed.',
            'Index types are stipulated; equal cardinalities do not identify stage types.'
        ],
    }
    output = Path(__file__).with_suffix('.json')
    output.write_text(json.dumps(result, indent=2) + '\n')
    print(json.dumps({'status': 'pass', 'counts': counts,
                      'result_file': str(output)}, indent=2))


if __name__ == '__main__':
    main()


==> anc/check_residual_migrations.py <==
"""Finite checks supplementary to, not replacing, the appendix proofs."""
from itertools import product, combinations
from collections import Counter
import json
import random

stats = {}

def functions(n, m):
    return product(range(m), repeat=n)

fiber_cases = 0
for n in range(5):
    for m in range(5):
        for f in functions(n, 2):
            for g in functions(m, 2):
                correct = [h for h in functions(n, m)
                           if all(f[i] == g[h[i]] for i in range(n))]
                assert bool(correct) == (set(f) <= set(g))
                cf, cg = Counter(f), Counter(g)
                count = 1
                for y in range(2):
                    count *= cg[y] ** cf[y]
                assert len(correct) == count
                assert any(len(set(h)) == n for h in correct) == all(
                    cf[y] <= cg[y] for y in range(2))
                assert any(len(set(h)) == m for h in correct) == (
                    set(f) == set(g) and all(cf[y] >= cg[y] for y in range(2)))
                fiber_cases += 1
stats['binary_output_fiber_cases'] = fiber_cases

information_cases = 0
for a in range(5):
    for c in range(1, 4):
        for d in range(1, 4):
            for b in functions(a, c):
                for bp in functions(a, d):
                    R, Rp = sorted(set(b)), sorted(set(bp))
                    good = []
                    for vals in product(Rp, repeat=len(R)):
                        h = dict(zip(R, vals))
                        if all(h[b[i]] == bp[i] for i in range(a)):
                            good.append(h)
                    kernel_inclusion = all(
                        b[i] != b[j] or bp[i] == bp[j]
                        for i in range(a) for j in range(a))
                    assert len(good) == int(kernel_inclusion)
                    if good:
                        assert set(good[0].values()) == set(Rp)
                    information_cases += 1
stats['exact_frontier_information_cases'] = information_cases

def subsets(xs):
    xs = tuple(xs)
    for n in range(len(xs) + 1):
        yield from (frozenset(c) for c in combinations(xs, n))

def completed(graph):
    inputs = frozenset((0, 1))
    for ops in subsets(range(2, len(graph))):
        u = inputs | ops
        if all(set(graph[v][1]) <= u for v in ops):
            yield u

def ready(graph, u):
    return frozenset(v for v in range(2, len(graph))
                     if v not in u and set(graph[v][1]) <= u)

def image(q, u):
    return frozenset(q[v] for v in u)

rng = random.Random(20261002)
cube_cases = 0
cube_vertices = 0
noninjective_graph_maps = 0
for trial in range(128):
    graph = [('input', ()), ('input', ())]
    shared = graph.copy()
    q = [0, 1]
    intern = {}
    for v in range(2, 8):
        if v > 2 and rng.random() < .5:
            op, args = graph[rng.randrange(2, v)]
        else:
            op = rng.choice(('not', 'xor', 'and', 'zero'))
            arity = {'not': 1, 'xor': 2, 'and': 2, 'zero': 0}[op]
            args = tuple(rng.randrange(v) for _ in range(arity))
        graph.append((op, args))
        key = (op, tuple(q[p] for p in args))
        if key not in intern:
            intern[key] = len(shared)
            shared.append(key)
        q.append(intern[key])
    injective = len(set(q)) == len(q)
    noninjective_graph_maps += int(not injective)
    all_cubes_faithful = True
    target_completions = set(completed(shared))
    for u in completed(graph):
        up = image(q, u)
        assert up in target_completions
        full_ready = ready(graph, u)
        for r in subsets(full_ready):
            s = image(q, r) - up
            assert s <= ready(shared, up)
            vertices = list(subsets(r))
            mapped = [image(q, v) - up for v in vertices]
            assert set(mapped) == set(subsets(s))
            faithful = len(set(mapped)) == len(vertices)
            assert faithful == (len(image(q, r)) == len(r)
                                and not (image(q, r) & up))
            all_cubes_faithful &= faithful
            cube_cases += 1
            cube_vertices += len(vertices)
    assert all_cubes_faithful == injective
stats['sampled_syntactic_sharing_maps'] = 128
stats['noninjective_sampled_maps'] = noninjective_graph_maps
stats['ready_cube_cases'] = cube_cases
stats['ready_cube_vertices'] = cube_vertices

D = (0, 1)
full = list(product(D, repeat=2))
assert not any(all((h[i], h[i]) == full[i] for i in range(4))
               for h in product(D, repeat=4))
reachable = [(0, 0), (1, 1)]
assert all((z[0], z[0]) == z for z in reachable)
target_frontier = ((0, 0), (1, 0))
# A map out of the singleton source frontier chooses one target state;
# neither choice reproduces the target boundary for both original inputs.
assert not any(all(chosen == target_frontier[i] for i in range(2))
               for chosen in target_frontier)
stats['explicit_obstruction_examples'] = 2
print(json.dumps(stats, indent=2))


==> anc/check_safe_eviction.json <==
{
  "status": "passed",
  "seed": 20261002,
  "counts": {
    "mask_families": 33867,
    "future_availability_cases": 2097151,
    "boundary_update_cases": 168146,
    "window_cuts": 5544,
    "unreachable_array_factorizations": 2500,
    "exact_two_layer_input_cases": 32768,
    "exact_prefix_cuts": 98304
  },
  "scope": [
    "all causal access families through horizon 5",
    "all retained subsets at every finite cut",
    "window widths 1..24 and horizons 0..20",
    "2500 arbitrary full arrays, including unreachable arrays",
    "all independent two-layer access families at horizon 3 and binary inputs"
  ],
  "limitations": "Finite checks supplement proofs; no real LLM, floating-point claim, or semantic memory lower bound."
}


==> anc/check_safe_eviction.py <==
#!/usr/bin/env python3
"""Finite checks of prescribed-read eviction, independent demand simulation.
No external packages. Exhaustive index checks are not semantic lower bounds.
"""
import itertools
import json
import random
from pathlib import Path


def masks(n):
    slots = [(i, j) for i in range(1, n + 1) for j in range(1, i + 1)]
    for bits in range(1 << len(slots)):
        rows = [set() for _ in range(n + 1)]
        for offset, (i, j) in enumerate(slots):
            if bits & (1 << offset):
                rows[i].add(j)
        yield rows


def boundary(rows, n):
    return {j for j in range(1, n + 1)
            if any(j in rows[i] for i in range(n + 1, len(rows)))}


def future_reads_available(rows, n, retained):
    # An operational oracle: no boundary formula is used here.
    available = set(retained)
    for i in range(n + 1, len(rows)):
        available.add(i)  # The current pair is freshly computed.
        for j in rows[i]:
            if j not in available:
                return False
    return True


def subsets(n):
    for bits in range(1 << n):
        yield {j + 1 for j in range(n) if bits & (1 << j)}


def local_step(h, layer, i, pairs, row):
    q = h + layer
    k, v = h + i, h - i
    available = dict(pairs)
    available[i] = (k, v)
    attention = sum((q * available[j][0] + 1) * available[j][1]
                    for j in sorted(row))
    return h + attention, (k, v)


def transition(cache, z, n, accesses, prune):
    h = z + n + 1
    output = []
    for layer, rows in enumerate(accesses, 1):
        h, pair = local_step(h, layer, n + 1, cache[layer - 1], rows[n + 1])
        extended = dict(cache[layer - 1])
        extended[n + 1] = pair
        keep = boundary(rows, n + 1) if prune else set(extended)
        output.append({j: extended[j] for j in keep})
    return h, output


def full_prefix(xs, accesses):
    # A layer-major evaluator, separate from the token-major transition.
    values = [x + i for i, x in enumerate(xs, 1)]
    caches = []
    for layer, rows in enumerate(accesses, 1):
        kv = {i: (h + i, h - i) for i, h in enumerate(values, 1)}
        updated = []
        for i, h in enumerate(values, 1):
            q = h + layer
            attention = sum((q * kv[j][0] + 1) * kv[j][1]
                            for j in sorted(rows[i]))
            updated.append(h + attention)
        values = updated
        caches.append(kv)
    return values, caches


def project(cache, accesses, n):
    return [{j: pairs[j] for j in boundary(rows, n)}
            for pairs, rows in zip(cache, accesses)]


def main():
    counts = dict(mask_families=0, future_availability_cases=0,
                  boundary_update_cases=0, window_cuts=0,
                  unreachable_array_factorizations=0,
                  exact_two_layer_input_cases=0, exact_prefix_cuts=0)
    for nmax in range(6):
        for rows in masks(nmax):
            counts['mask_families'] += 1
            last = {j: max([i for i in range(1, nmax + 1) if j in rows[i]],
                           default=0) for j in range(1, nmax + 1)}
            for n in range(nmax + 1):
                required = boundary(rows, n)
                assert required == {j for j in range(1, n + 1) if last[j] > n}
                for retained in subsets(n):
                    assert future_reads_available(rows, n, retained) == (required <= retained)
                    counts['future_availability_cases'] += 1
                if n < nmax:
                    assert rows[n + 1] & set(range(1, n + 1)) <= required
                    assert boundary(rows, n + 1) <= required | {n + 1}
                    counts['boundary_update_cases'] += 1
    for nmax in range(21):
        for width in range(1, 25):
            rows = [set()] + [set(range(max(1, i - width + 1), i + 1))
                             for i in range(1, nmax + 1)]
            for n in range(nmax + 1):
                expected = set(range(max(1, n - width + 2), n + 1)) if n < nmax else set()
                assert boundary(rows, n) == expected
                counts['window_cuts'] += 1
    rng = random.Random(20261002)
    for _ in range(2500):
        nmax = rng.randrange(1, 8)
        n = rng.randrange(nmax)
        layers = rng.randrange(1, 4)
        accesses = [[set()] + [{j for j in range(1, i + 1) if rng.randrange(2)}
                              for i in range(1, nmax + 1)] for _ in range(layers)]
        full_cache = [{j: (rng.randrange(-3, 4), rng.randrange(-3, 4))
                       for j in range(1, n + 1)} for _ in range(layers)]
        z = rng.randrange(-3, 4)
        full_y, full_next = transition(full_cache, z, n, accesses, False)
        thin_y, thin_next = transition(project(full_cache, accesses, n), z, n, accesses, True)
        assert thin_y == full_y
        assert thin_next == project(full_next, accesses, n + 1)
        counts['unreachable_array_factorizations'] += 1
    catalogue = list(masks(3))
    for row0 in catalogue:
        for row1 in catalogue:
            accesses = [row0, row1]
            for xs in itertools.product((-1, 1), repeat=3):
                cache = [{}, {}]
                for n, z in enumerate(xs):
                    y, cache = transition(cache, z, n, accesses, True)
                    reference_y, reference_cache = full_prefix(xs[:n + 1], accesses)
                    assert y == reference_y[-1]
                    assert cache == project(reference_cache, accesses, n + 1)
                    counts['exact_prefix_cuts'] += 1
                counts['exact_two_layer_input_cases'] += 1
    # A future re-read after a gap must keep its occurrence alive.
    gap = [set(), {1}, {2}, {1, 3}]
    assert boundary(gap, 1) == {1}
    assert boundary(gap, 2) == {1}
    assert not future_reads_available(gap, 1, set())
    result = {'status': 'passed', 'seed': 20261002, 'counts': counts,
              'scope': ['all causal access families through horizon 5',
                        'all retained subsets at every finite cut',
                        'window widths 1..24 and horizons 0..20',
                        '2500 arbitrary full arrays, including unreachable arrays',
                        'all independent two-layer access families at horizon 3 and binary inputs'],
              'limitations': 'Finite checks supplement proofs; no real LLM, floating-point claim, or semantic memory lower bound.'}
    print(json.dumps(result, indent=2))
    Path(__file__).with_suffix('.json').write_text(json.dumps(result, indent=2) + '\n')


if __name__ == '__main__':
    main()


==> anc/check_source.py <==
"""Source consistency checks for the Token Space framework manuscript.

These checks validate references and packaging, not the mathematical proofs.
Python 3.10+; standard library only.
"""
from pathlib import Path
from collections import Counter
import argparse, json, re

p = argparse.ArgumentParser(description=__doc__)
p.add_argument('--tex', type=Path)
p.add_argument('--output', type=Path)
a = p.parse_args()
path = a.tex if a.tex is not None else Path(__file__).resolve().parent.parent / 'TokenSpace_V16.tex'
s = path.read_text(encoding='utf-8')
labels = re.findall(r'\\label\{([^}]+)\}', s)
assert len(labels) == len(set(labels)), 'Duplicate labels'
refs = re.findall(r'\\(?:eqref|ref|autoref|cref|Cref)\{([^}]+)\}', s)
assert set(refs) <= set(labels), sorted(set(refs)-set(labels))
bibs = re.findall(r'\\bibitem\{([^}]+)\}', s)
assert len(bibs) == len(set(bibs)), 'Duplicate bibliography keys'
cites = {k.strip() for m in re.finditer(r'\\cite(?:\[[^\]]*\])?\{([^}]+)\}', s) for k in m.group(1).split(',')}
assert cites == set(bibs), {'missing': sorted(cites-set(bibs)), 'uncited': sorted(set(bibs)-cites)}
abstract = re.search(r'\\begin\{abstract\}\s*(.*?)\s*\\end\{abstract\}', s, re.S).group(1)
assert abstract.isascii() and len(abstract) <= 1920, 'Abstract format'
assert Counter(re.findall(r'\\begin\{([^}]+)\}', s)) == Counter(re.findall(r'\\end\{([^}]+)\}', s)), 'Unbalanced environments'
assert not re.search(r'\\(?:input|include|includegraphics)\s*\{', s), 'Unexpected external document dependency'
result = {'all_checks_passed': True, 'labels': len(labels), 'bibliographic_entries': len(bibs), 'abstract_characters': len(abstract), 'figures': s.count(r'\begin{figure}'), 'categorical_diagrams': s.count(r'\begin{tikzcd}'), 'self_contained_source': True, 'scope': 'Source consistency only; no mathematical proof certification.'}
data = json.dumps(result, indent=2) + '\n'
print(data, end='')
if a.output:
    a.output.write_text(data, encoding='utf-8')


==> anc/residual_validation_results.json <==
{
  "binary_output_fiber_cases": 961,
  "exact_frontier_information_cases": 11141,
  "sampled_syntactic_sharing_maps": 128,
  "noninjective_sampled_maps": 126,
  "ready_cube_cases": 42604,
  "ready_cube_vertices": 196697,
  "explicit_obstruction_examples": 2
}


==> anc/source_validation_results.json <==
{
  "all_checks_passed": true,
  "labels": 334,
  "bibliographic_entries": 65,
  "abstract_characters": 1792,
  "figures": 25,
  "categorical_diagrams": 28,
  "self_contained_source": true,
  "scope": "Source consistency only; no mathematical proof certification."
}


==> anc/validate_V16.py <==
"""Finite checks accompanying Token Space V16 (arXiv preparation); no performance benchmark.

Run with Python 3.10+ (standard library only). The explicit graph
constructors implement the recursive and block prefix algorithms in the
paper. Checks support the proofs; they do not formally verify them.
"""
from itertools import product, combinations
from functools import lru_cache
import json
import math
import random
from pathlib import Path
import argparse

cli_parser = argparse.ArgumentParser(description='Reproduce finite checks for Token Space V16.')
cli_parser.add_argument('--tex', type=Path, help='Path to TokenSpace_V16.tex, if downloaded separately.')
cli_parser.add_argument('--output', type=Path,
                        default=Path('validation_results_V16_rerun.json'),
                        help='Output JSON path (default: validation_results_V16_rerun.json in the working directory).')
cli_args = cli_parser.parse_args()
if cli_args.tex is not None:
    texfile = cli_args.tex.expanduser().resolve()
else:
    script_dir = Path(__file__).resolve().parent
    candidates = [script_dir.parent/'TokenSpace_V16.tex', script_dir/'TokenSpace_V16.tex']
    texfile = next((candidate for candidate in candidates if candidate.is_file()), candidates[0])
if not texfile.is_file():
    cli_parser.error('Manuscript source not found. Download the complete source bundle or use --tex PATH.')


class Graph:
    def __init__(self, n):
        self.n = n
        self.ops = []
        self.outputs = []

    def add(self, name, *args):
        v = self.n + len(self.ops)
        assert all(0 <= a < v for a in args)
        self.ops.append((name, tuple(args)))
        return v

    @property
    def nodes(self):
        return self.n + len(self.ops)

    def values(self, inputs, lib):
        assert len(inputs) == self.n
        out = list(inputs)
        for name, args in self.ops:
            out.append(lib[name](*(out[u] for u in args)))
        return out

    def evaluate(self, inputs, lib):
        vs = self.values(inputs, lib)
        return tuple(vs[u] for u in self.outputs)

    def span(self):
        ds = [0] * self.n
        for _, args in self.ops:
            ds.append(1 + max((ds[u] for u in args), default=0))
        return max(ds, default=0)

    def ready(self, done):
        return [v for v, (_, args) in enumerate(self.ops, self.n)
                if v not in done and all(u in done for u in args)]

    def residual(self, done):
        unfinished = [v for v in range(self.nodes) if v not in done]
        border = sorted({v for v in self.outputs if v in done} |
                        {u for v in unfinished for u in self.ops[v-self.n][1]
                         if u in done})
        r = Graph(len(border))
        ids = {v: i for i, v in enumerate(border)}
        for v in unfinished:
            name, args = self.ops[v-self.n]
            ids[v] = r.add(name, *(ids[u] for u in args))
        r.outputs = [ids[v] for v in self.outputs]
        return r, border


def recursive(g, xs):
    if len(xs) == 1:
        return xs[:]
    pairs = [g.add('combine', xs[i], xs[i+1])
             for i in range(0, len(xs)-1, 2)]
    z = recursive(g, pairs)
    out = [xs[0]]
    for i, zi in enumerate(z):
        out.append(zi)
        if 2*i + 2 < len(xs):
            out.append(g.add('combine', zi, xs[2*i+2]))
    return out


def local_chain(g, xs):
    out = [xs[0]]
    for x in xs[1:]:
        out.append(g.add('combine', out[-1], x))
    return out


def prefix_graph(n, b=None):
    g = Graph(n)
    if b is None:
        g.outputs = recursive(g, list(range(n)))
        return g
    q, extra = divmod(n, b)
    lengths = [q + (j < extra) for j in range(b)]
    blocks = []
    start = 0
    for length in lengths:
        blocks.append(local_chain(g, list(range(start, start+length))))
        start += length
    totals = recursive(g, [block[-1] for block in blocks])
    out = blocks[0][:]
    for j, block in enumerate(blocks[1:], 1):
        out.extend(g.add('combine', totals[j-1], v) for v in block)
    g.outputs = out
    return g


@lru_cache(None)
def work(n):
    return 0 if n == 1 else n-1 + work(n//2)


def reference(xs, combine):
    out = [xs[0]]
    for x in xs[1:]:
        out.append(combine(out[-1], x))
    return tuple(out)


stats = {}
xor = lambda a, b: a ^ b
lib = {'combine': xor}
count = 0
for n in range(1, 11):
    gs = [prefix_graph(n)] + [prefix_graph(n, b) for b in range(1, n+1)]
    assert len(gs[0].ops) == work(n)
    assert gs[0].span() <= 2*math.ceil(math.log2(n))
    for b, g in enumerate(gs[1:], 1):
        l1 = math.ceil(n/b)
        assert len(g.ops) == n-b + work(b) + n-l1
        if b == 1:
            assert len(g.ops) == g.span() == n-1
        else:
            assert len(g.ops) <= 3*n-3
            assert g.span() <= math.ceil(n/b) + 2*math.ceil(math.log2(b))
    for xs in product(range(2), repeat=n):
        expected = reference(xs, xor)
        for g in gs:
            assert g.evaluate(xs, lib) == expected
            count += 1
stats['xor_prefix_graph_input_checks_n_1_to_10'] = count

# A finite noncommutative monoid: all functions {0,1}->{0,1}, encoded
# by their two output bits; a combine b means a composed with b.
def compose(a, b):
    return ((a >> (b & 1)) & 1) | (((a >> ((b >> 1) & 1)) & 1) << 1)

assert any(compose(a,b) != compose(b,a) for a,b in product(range(4), repeat=2))
assert all(compose(compose(a,b),c) == compose(a,compose(b,c))
           for a,b,c in product(range(4), repeat=3))
count = 0
for n in range(1, 7):
    gs = [prefix_graph(n)] + [prefix_graph(n,b) for b in range(1,n+1)]
    for xs in product(range(4), repeat=n):
        expected = reference(xs, compose)
        for g in gs:
            assert g.evaluate(xs, {'combine':compose}) == expected
            count += 1
stats['noncommutative_prefix_graph_input_checks_n_1_to_6'] = count

rng = random.Random(5001)
lib2 = {'xor':xor, 'and':lambda a,b:a&b, 'not':lambda a:1-a,
        'zero':lambda:0, 'one':lambda:1}
arities = {'xor':2,'and':2,'not':1,'zero':0,'one':0}
graphs = []
for _ in range(32):
    g = Graph(3)
    for _ in range(6):
        name = rng.choice(list(arities))
        g.add(name, *(rng.randrange(g.nodes) for _ in range(arities[name])))
    g.outputs = [rng.randrange(g.nodes) for _ in range(3)]
    graphs.append(g)

partial = diamonds = 0
for g in graphs:
    for bits in product(range(2), repeat=len(g.ops)):
        done = set(range(g.n)) | {g.n+i for i, b in enumerate(bits) if b}
        if any(not set(args) <= done for v,(_,args) in enumerate(g.ops,g.n)
               if v in done):
            continue
        residual, border = g.residual(done)
        for xs in product(range(2), repeat=g.n):
            full = g.values(xs,lib2)
            assert residual.evaluate([full[u] for u in border],lib2) == tuple(full[u] for u in g.outputs)
            state = {u:full[u] for u in done}
            ready = g.ready(done)
            assert bool(ready) == (len(done) < g.nodes)
            def fire(s,v):
                name,args = g.ops[v-g.n]
                return s | {v:lib2[name](*(s[u] for u in args))}
            for u,v in combinations(ready,2):
                assert fire(fire(state,u),v) == fire(fire(state,v),u)
                diamonds += 1
            partial += 1
stats['partial_state_input_residual_checks'] = partial
stats['ready_pair_commutation_checks'] = diamonds

fixed = variable = 0
for g in graphs + [prefix_graph(n,b) for n in range(2,15) for b in range(1,n+1)]:
    W,S = len(g.ops),g.span()
    for p in range(1,9):
        done = set(range(g.n))
        t = 0
        while len(done) < g.nodes:
            ready = g.ready(done)
            rng.shuffle(ready)
            done.update(ready[:p])
            t += 1
        assert t >= max(W/p,S)
        assert p*t <= W+(p-1)*S
        fixed += 1
    for _ in range(16):
        P = rng.randrange(1,9)
        done = set(range(g.n))
        supplied = 0
        horizon = 0
        while len(done) < g.nodes:
            p = rng.randrange(P+1)
            supplied += p
            ready = g.ready(done)
            rng.shuffle(ready)
            done.update(ready[:p])
            if supplied >= W+(P-1)*S:
                assert len(done) == g.nodes
            horizon += 1
            assert horizon < 10000
        variable += 1
stats['fixed_worker_schedule_checks'] = fixed
stats['variable_worker_schedule_checks'] = variable

# Counterpart of the paper's completed-boundary parity example.
chain = Graph(4)
u2 = chain.add('combine',0,1)
u3 = chain.add('combine',u2,2)
out = chain.add('combine',u3,3)
chain.outputs = [out]
residual,border = chain.residual({0,1,2,3,u2})
reassociated = Graph(3)
# The deterministic frontier order is x3,x4,u2.
assert border == [2,3,u2]
right = reassociated.add('combine',0,1)
reassociated.outputs = [reassociated.add('combine',2,right)]
for bs in product(range(2),repeat=3):
    assert residual.evaluate(bs,lib) == reassociated.evaluate(bs,lib)
for xs in product(range(2),repeat=4):
    vals = chain.values(xs,lib)
    assert reassociated.evaluate([vals[u] for u in border],lib) == chain.evaluate(xs,lib)
stats['residual_reassociation_certificate_inputs'] = 8
stats['mid_execution_replacement_external_inputs'] = 16

# Every downward-closed completed set can be transported along syntactic
# sharing. The target may have completed a shared subterm even when some
# corresponding source occurrences remain unfinished.
transfers = 0
for n in range(2,6):
    occ = Graph(n)
    occ.outputs = [local_chain(occ,list(range(i)))[-1] for i in range(1,n+1)]
    shared = Graph(n)
    q = {i:i for i in range(n)}
    intern = {}
    for v,(name,args) in enumerate(occ.ops,n):
        key = (name,tuple(q[u] for u in args))
        if key not in intern:
            intern[key] = shared.add(name,*key[1])
        q[v] = intern[key]
    shared.outputs = [q[v] for v in occ.outputs]
    assert len(shared.ops) == n-1
    for bits in product(range(2),repeat=len(occ.ops)):
        done = set(range(n)) | {n+i for i,b in enumerate(bits) if b}
        if any(not set(args) <= done for v,(_,args) in enumerate(occ.ops,n) if v in done):
            continue
        target_done = {q[v] for v in done}
        assert all(set(args) <= target_done for v,(_,args) in enumerate(shared.ops,n) if v in target_done)
        for xs in product(range(2),repeat=n):
            vals = occ.values(xs,lib)
            target_vals = shared.values(xs,lib)
            state = {}
            for v in done:
                if q[v] in state:
                    assert state[q[v]] == vals[v]
                state[q[v]] = vals[v]
            assert all(state[v] == target_vals[v] for v in target_done)
            transfers += 1
stats['graph_map_partial_state_transfer_checks'] = transfers

# V7 order structure. All topologically labelled DAGs with two inputs
# and three operation nodes; edges into an input are excluded.
edge_slots = [(u,v) for v in range(2,5) for u in range(v)]
lattice_graphs = lattice_states = intervals = cover_checks = 0
for mask in range(1 << len(edge_slots)):
    pred = {v: set() for v in range(5)}
    for bit, (u,v) in enumerate(edge_slots):
        if mask & (1 << bit):
            pred[v].add(u)
    states = [frozenset({0,1} | {v for v,b in zip(range(2,5),bits) if b})
              for bits in product(range(2),repeat=3)]
    states = [U for U in states if all(pred[v] <= U for v in U)]
    assert frozenset({0,1}) in states and frozenset(range(5)) in states
    for U,V in product(states,repeat=2):
        assert U & V in states and U | V in states
        if U < V:
            is_cover = not any(U < W < V for W in states)
            single_ready = len(V-U) == 1 and pred[next(iter(V-U))] <= U
            assert is_cover == single_ready
            cover_checks += 1
    for U in states:
        ready = [v for v in range(2,5) if v not in U and pred[v] <= U]
        for flags in product(range(2),repeat=len(ready)):
            R = frozenset(v for v,b in zip(ready,flags) if b)
            interval = {V for V in states if U <= V <= U | R}
            expected = {U | frozenset(v for v,b in zip(sorted(R),f) if b)
                        for f in product(range(2),repeat=len(R))}
            assert interval == expected and len(interval) == 2**len(R)
            intervals += 1
    lattice_graphs += 1
    lattice_states += len(states)
stats['lattice_graphs'] = lattice_graphs
stats['lattice_completed_sets'] = lattice_states
stats['lattice_cover_comparisons'] = cover_checks
stats['ready_boolean_intervals'] = intervals


# Library validation is separate from expansion. Direct evaluation calls
# body evaluators, whereas expansion copies primitive nodes into one DAG.
def validate_graph(g, signature, single=False):
    if not isinstance(g.n,int) or g.n < 0:
        raise ValueError('invalid input arity')
    for v,(name,args) in enumerate(g.ops,g.n):
        if name not in signature or len(args) != signature[name]:
            raise ValueError('unknown operation or incorrect arity')
        if any(not isinstance(u,int) or not 0 <= u < v for u in args):
            raise ValueError('invalid dependency')
    if any(not 0 <= v < g.nodes for v in g.outputs):
        raise ValueError('invalid output')
    if single and len(g.outputs) != 1:
        raise ValueError('module must have one output')


def validate_modules(bodies):
    signature = dict(arities)
    for name,body in bodies.items():
        if name in signature:
            raise ValueError('duplicate operation symbol')
        validate_graph(body,signature,single=True)
        signature[name] = body.n
    return signature


def module_evaluators(bodies):
    validate_modules(bodies)
    evaluators = dict(lib2)
    for name,body in bodies.items():
        # Snapshot prevents a future reference from accidentally succeeding.
        previous = dict(evaluators)
        evaluators[name] = lambda *args, b=body, e=previous: b.evaluate(args,e)[0]
    return evaluators


def expand_graph(g,bodies,selected=None):
    signature = validate_modules(bodies)
    validate_graph(g,signature)
    out = Graph(g.n)

    def emit(body,inputs,expand_all=False):
        ids = dict(enumerate(inputs))
        for v,(name,args) in enumerate(body.ops,body.n):
            actual = [ids[u] for u in args]
            expand = name in bodies and (expand_all or selected is None or v in selected)
            if expand:
                ids[v] = emit(bodies[name],actual,True)[0]
            else:
                ids[v] = out.add(name,*actual)
        return [ids[v] for v in body.outputs]

    out.outputs = emit(g,list(range(g.n)))
    validate_graph(out,signature)
    if selected is None:
        assert all(name in arities for name,args in out.ops)
    return out


bodies = {}
projection = Graph(2)
projection.outputs = [0]
bodies['project_first'] = projection
constant = Graph(0)
constant.outputs = [constant.add('one')]
bodies['constant'] = constant
balanced = Graph(4)
left = balanced.add('xor',0,1)
right = balanced.add('xor',2,3)
balanced.outputs = [balanced.add('xor',left,right)]
bodies['parity4'] = balanced
nested = Graph(2)
c = nested.add('constant')
p = nested.add('project_first',0,c)
q = nested.add('parity4',p,1,p,1)
nested.outputs = [nested.add('xor',q,c)]
bodies['nested'] = nested
signature = validate_modules(bodies)
evals = module_evaluators(bodies)
module_rng = random.Random(7001)
module_graphs = []
for n in range(5):
    for _ in range(16):
        g = Graph(n)
        for _ in range(8):
            allowed = [name for name,k in signature.items() if k == 0 or g.nodes]
            name = module_rng.choice(allowed)
            g.add(name,*(module_rng.randrange(g.nodes) for _ in range(signature[name])))
        g.outputs = [module_rng.randrange(g.nodes) for _ in range(3)]
        g.outputs.append(g.outputs[0])  # Deliberate output alias.
        module_graphs.append(g)
# Force boundary cases even if a seed happens not to sample them.
for name,body in bodies.items():
    g = Graph(body.n)
    call = g.add(name,*range(body.n))
    g.outputs = [call,call]
    module_graphs.append(g)

module_comparisons = selected_comparisons = 0
for g in module_graphs:
    expanded = expand_graph(g,bodies)
    assert expanded.n == g.n and len(expanded.outputs) == len(g.outputs)
    one_call = [expand_graph(g,bodies,{v})
                for v,(name,args) in enumerate(g.ops,g.n) if name in bodies]
    for xs in product(range(2),repeat=g.n):
        expected = g.evaluate(xs,evals)
        assert expanded.evaluate(xs,lib2) == expected
        module_comparisons += 1
        for partially in one_call:
            assert partially.evaluate(xs,evals) == expected
            selected_comparisons += 1
stats['module_invocation_graphs_seed_7001'] = len(module_graphs)
stats['full_expansion_input_comparisons'] = module_comparisons
stats['selected_call_expansion_input_comparisons'] = selected_comparisons

rejections = 0
for name in ('self','future'):
    bad = Graph(1)
    bad.outputs = [bad.add(name,0)]
    test = {'self':bad}
    if name == 'future':
        test['future'] = projection
    try:
        validate_modules(test)
    except ValueError:
        rejections += 1
    else:
        raise AssertionError('ill-ranked library was accepted')
stats['ill_ranked_libraries_rejected'] = rejections

# Pack primitive single-output graphs; full expansion must preserve the
# complete structure up to fresh naming, including unused input/operation nodes.
pack_checks = 0
pack_bodies = [projection,constant,balanced]
for original in graphs:
    g = Graph(original.n)
    g.ops = original.ops[:]
    g.outputs = original.outputs[:1]
    pack_bodies.append(g)
for body in pack_bodies:
    g = Graph(body.n)
    g.outputs = [g.add('packed',*range(body.n))]
    expanded = expand_graph(g,{'packed':body})
    assert expanded.n == body.n and expanded.ops == body.ops and expanded.outputs == body.outputs
    for xs in product(range(2),repeat=body.n):
        assert expanded.evaluate(xs,lib2) == body.evaluate(xs,lib2)
        pack_checks += 1
stats['pack_expand_primitive_graphs'] = len(pack_bodies)
stats['pack_expand_input_comparisons'] = pack_checks


# Terms use variable integers and tuples headed by operation names.
# Reification produces explicit ordered child records before compilation.
def reify_term(term):
    records = {}
    variables = set()
    def visit(t):
        if isinstance(t,int):
            variables.add(t)
            return ('var',t)
        name,*children = t
        reps = tuple(visit(c) for c in children)
        tag = ('tuple',t)
        records[tag] = (name,reps)
        return tag
    root = visit(term)
    return variables,records,root


def compile_reified(reified,n):
    variables,records,root = reified
    assert all(0 <= v < n for v in variables)
    g = Graph(n)  # Retains unused declared variables.
    ids = {('var',v):v for v in variables}
    def build(tag):
        if tag not in ids:
            name,children = records[tag]
            assert name in arities and len(children) == arities[name]
            ids[tag] = g.add(name,*(build(c) for c in children))
        return ids[tag]
    g.outputs = [build(root)]
    validate_graph(g,arities,single=True)
    return g


def eval_term(t,xs):
    if isinstance(t,int):
        return xs[t]
    return lib2[t[0]](*(eval_term(c,xs) for c in t[1:]))


terms = [(0,('one',)),(3,1),(3,('xor',('xor',0,1),('xor',0,1)))]
def random_term(n,depth):
    if n and (depth == 0 or module_rng.random() < .3):
        return module_rng.randrange(n)
    choices = [name for name,k in arities.items() if depth > 0 or k == 0]
    name = module_rng.choice(choices)
    return (name,*(random_term(n,depth-1) for _ in range(arities[name])))
for n in range(5):
    for _ in range(24):
        terms.append((n,random_term(n,4)))
term_comparisons = 0
for n,t in terms:
    reified = reify_term(t)
    compiled = compile_reified(reified,n)
    assert compiled.n == n and len(compiled.ops) == len(reified[1])
    for xs in product(range(2),repeat=n):
        assert compiled.evaluate(xs,lib2) == (eval_term(t,xs),)
        term_comparisons += 1
stats['term_reification_cases'] = len(terms)
stats['term_compilation_input_comparisons'] = term_comparisons

# The smaller diagonal heap maps by identity into the permutation heap;
# in the reverse direction the swap records are not preserved.
sequences = list(product(range(2),repeat=2))
pos_heap = {(0,s,s) for s in sequences}
sym_heap = pos_heap | {(1,s,s[::-1]) for s in sequences}
assert pos_heap < sym_heap and not sym_heap <= pos_heap
def equivariant(F):
    return all(F(s[::-1]) == F(s)[::-1] for s in sequences)
def causal(F):
    return all(F(s)[:k] == F(t)[:k] for s,t in product(sequences,repeat=2)
               for k in (1,2) if s[:k] == t[:k])
swap = lambda s:s[::-1]
prefix_xor = lambda s:(s[0],s[0]^s[1])
assert equivariant(swap) and not causal(swap)
assert causal(prefix_xor) and not equivariant(prefix_xor)
stats['sequence_inclusion_and_constraint_checks'] = 3


# Fusion checks independently enumerate candidate regions. Merely having
# one outgoing node is insufficient: dead nodes can create a quotient cycle.
def region_admissible(g,S,z):
    if not S or z not in S or any(v < g.n for v in S):
        return False
    reaches = {z}
    for v in sorted(S,reverse=True):
        if v in reaches:
            reaches.update(u for u in g.ops[v-g.n][1] if u in S)
    if reaches != S:
        return False
    if any(v in S and v != z for v in g.outputs):
        return False
    return all(not (set(args)&(S-{z}))
               for v,(_,args) in enumerate(g.ops,g.n) if v not in S)


def fuse_region(g,S,z):
    assert region_admissible(g,S,z)
    border = sorted({u for v in S for u in g.ops[v-g.n][1] if u not in S})
    body = Graph(len(border))
    body_ids = {v:i for i,v in enumerate(border)}
    for v in sorted(S):
        name,args = g.ops[v-g.n]
        body_ids[v] = body.add(name,*(body_ids[u] for u in args))
    body.outputs = [body_ids[z]]
    outer = Graph(g.n)
    ids = {v:v for v in range(g.n)}
    for v,(name,args) in enumerate(g.ops,g.n):
        if v == z:
            ids[v] = outer.add('fused',*(ids[u] for u in border))
        elif v not in S:
            ids[v] = outer.add(name,*(ids[u] for u in args))
    outer.outputs = [ids[v] for v in g.outputs]
    return outer,body


fusion_regions = fusion_inputs = 0
for g in graphs:
    for flags in product(range(2),repeat=len(g.ops)):
        S = {v for v,b in zip(range(g.n,g.nodes),flags) if b}
        for z in sorted(S):
            if not region_admissible(g,S,z):
                continue
            outer,body = fuse_region(g,S,z)
            expanded = expand_graph(outer,{'fused':body})
            eval_fused = module_evaluators({'fused':body})
            assert expanded.n == g.n and len(expanded.ops) == len(g.ops)
            for xs in product(range(2),repeat=g.n):
                expected = g.evaluate(xs,lib2)
                assert outer.evaluate(xs,eval_fused) == expected
                assert expanded.evaluate(xs,lib2) == expected
                fusion_inputs += 1
            fusion_regions += 1
stats['admissible_fused_regions'] = fusion_regions
stats['fusion_input_comparisons'] = fusion_inputs

bad_region = Graph(1)
z = bad_region.add('not',0)
outside = bad_region.add('not',z)
dead = bad_region.add('not',outside)
bad_region.outputs = [z]
# Region {z,dead} has only z as an exit, but fusion would make the call
# depend on outside, which itself depends on the call's output.
assert not region_admissible(bad_region,{z,dead},z)
stats['nonconvex_dead_work_fusion_rejected'] = 1


# V8 categorical constructions. Finite tests supplement the written proofs.
def completed_sets(g):
    return [frozenset(set(range(g.n)) | {g.n+i for i,b in enumerate(bits) if b})
            for bits in product(range(2),repeat=len(g.ops))
            if all(not bits[i] or all(u < g.n or bits[u-g.n] for u in args)
                   for i,(_,args) in enumerate(g.ops))]


def partial_heap(g,U):
    return frozenset([('in',i,i) for i in range(g.n)] +
                     [('op',name,v,*args) for v,(name,args) in enumerate(g.ops,g.n) if v in U])


def border_of(g,U):
    return sorted({u for u in g.outputs if u in U} |
                  {u for v,(_,args) in enumerate(g.ops,g.n) if v not in U for u in args if u in U})


def advancement(g,U,V):
    assert U <= V
    bu,bv = border_of(g,U),border_of(g,V)
    k = Graph(len(bu))
    ids = {v:i for i,v in enumerate(bu)}
    for v in sorted(V-U):
        name,args = g.ops[v-g.n]
        ids[v] = k.add(name,*(ids[u] for u in args))
    k.outputs = [ids[v] for v in bv]
    validate_graph(k,arities)
    return k


gluing_pairs = 0
for g in graphs:
    ss = completed_sets(g)
    heaps = {U:partial_heap(g,U) for U in ss}
    for U,V in product(ss,repeat=2):
        assert heaps[U&V] == heaps[U] & heaps[V]
        assert heaps[U|V] == heaps[U] | heaps[V]
        gluing_pairs += 1
stats['V8_execution_gluing_completed_pairs'] = gluing_pairs

# Universal-map check for the span x -> {x,u}, x -> {x,v},
# where both operation records have the same unary label.
small = Graph(1)
u,v = small.add('not',0),small.add('not',0)
small.outputs = [u,v]
parts = [frozenset({0}),frozenset({0,u}),frozenset({0,v}),frozenset({0,u,v})]
possible_records = [('in',0,d) for d in range(2)] + [('op','not',d,e) for d,e in product(range(2),repeat=2)]
def homs(U,target):
    result = []
    ordered = sorted(U)
    for values in product(range(2),repeat=len(U)):
        h = dict(zip(ordered,values))
        mapped = {('in',r[1],h[r[2]]) if r[0]=='in'
                  else ('op',r[1],*(h[v] for v in r[2:])) for r in partial_heap(small,U)}
        if mapped <= target:
            result.append(h)
    return result
glued_maps = 0
for flags in product(range(2),repeat=len(possible_records)):
    target = {r for r,b in zip(possible_records,flags) if b}
    h0,h1,h2,h3 = [homs(U,target) for U in parts]
    for left,right in product(h1,h2):
        if left[0] != right[0]:
            continue
        extensions = [h for h in h3 if all(h[k]==d for k,d in left.items())
                      and all(h[k]==d for k,d in right.items())]
        assert len(extensions) == 1
        glued_maps += 1
stats['V8_pushout_target_heaps'] = 2**len(possible_records)
stats['V8_unique_glued_map_checks'] = glued_maps

# Boundary maps are checked on all possible boundary tuples, not only
# tuples reachable by a particular original input.
frontier_graphs = graphs[:8]  # Fixed seed 5001 from the original suite.
empty_graph = Graph(0)
constant_graph = Graph(0)
constant_node = constant_graph.add('zero')
constant_graph.outputs = [constant_node,constant_node]
input_only_graph = Graph(3)
input_only_graph.outputs = [0,0]
dead_graph = Graph(1)
dead_graph.add('not',0)
frontier_graphs += [empty_graph,constant_graph,input_only_graph,dead_graph]
transition_checks = composition_checks = residual_law_checks = identity_checks = 0
for g in frontier_graphs:
    ss = completed_sets(g)
    residuals = {U:g.residual(set(U))[0] for U in ss}
    bs = {U:border_of(g,U) for U in ss}
    ks = {(U,V):advancement(g,U,V) for U in ss for V in ss if U <= V}
    # Extensional tables permit efficient exhaustive composition checks.
    tables = {}
    for (U,V),k in ks.items():
        table = {}
        for beta in product(range(2),repeat=len(bs[U])):
            advanced = k.evaluate(beta,lib2)
            table[beta] = advanced
            assert residuals[V].evaluate(advanced,lib2) == residuals[U].evaluate(beta,lib2)
            transition_checks += 1
            if U == V:
                assert advanced == beta
                identity_checks += 1
        tables[U,V] = table
        # Original nodes of the residual are represented in this order.
        old_order = bs[U] + sorted(set(range(g.nodes))-U)
        residual_done = {i for i,node in enumerate(old_order) if node in V}
        twice,_ = residuals[U].residual(residual_done)
        # Residual ordering uses sorted local IDs. Translate to the fixed
        # original frontier ordering before comparing structures.
        twice_border = residuals[U].residual(residual_done)[1]
        fixed_order = [old_order[i] for i in twice_border]
        assert set(fixed_order) == set(bs[V])
        input_map = {i:bs[V].index(node) for i,node in enumerate(fixed_order)}
        norm = Graph(len(bs[V]))
        for node,(name,args) in enumerate(twice.ops,twice.n):
            input_map[node] = norm.add(name,*(input_map[a] for a in args))
        norm.outputs = [input_map[a] for a in twice.outputs]
        assert norm.n == residuals[V].n and norm.ops == residuals[V].ops and norm.outputs == residuals[V].outputs
        residual_law_checks += 1
    for U,V,W in product(ss,repeat=3):
        if not U <= V <= W:
            continue
        for beta,direct in tables[U,W].items():
            assert tables[V,W][tables[U,V][beta]] == direct
            composition_checks += 1
stats['V8_frontier_sample_graphs'] = len(frontier_graphs)
stats['V8_frontier_residual_naturality_inputs'] = transition_checks
stats['V8_frontier_identity_inputs'] = identity_checks
stats['V8_frontier_composition_inputs'] = composition_checks
stats['V8_iterated_residual_structure_checks'] = residual_law_checks


def syntactic_share(g):
    target = Graph(g.n)
    q = {v:v for v in range(g.n)}
    intern = {}
    for v,(name,args) in enumerate(g.ops,g.n):
        key = (name,tuple(q[u] for u in args))
        if key not in intern:
            intern[key] = target.add(name,*key[1])
        q[v] = intern[key]
    target.outputs = [q[v] for v in g.outputs]
    return target,q

graph_maps = []
for n in range(2,6):
    occurrence = Graph(n)
    occurrence.outputs = [local_chain(occurrence,list(range(i)))[-1] for i in range(1,n+1)]
    target,q = syntactic_share(occurrence)
    graph_maps.append((occurrence,target,q,{'combine':xor}))
shared_small,small_q = syntactic_share(small)
graph_maps.append((small,shared_small,small_q,lib2))
extra = Graph(shared_small.n)
extra.ops = shared_small.ops[:]
extra.outputs = shared_small.outputs[:]
extra.add('zero')  # Unused target work makes the graph map nonsurjective.
graph_maps.append((small,extra,small_q,lib2))

adjunction_pairs = saturation_inputs = saturated_isomorphism = 0
for g,target,q,library in graph_maps:
    source_sets,target_sets = completed_sets(g),completed_sets(target)
    def direct(U): return frozenset(q[v] for v in U)
    def inverse(V): return frozenset(v for v in range(g.nodes) if q[v] in V)
    def closure(U): return inverse(direct(U))
    for U in source_sets:
        image = direct(U)
        assert image in target_sets
        closed = closure(U)
        assert closed in source_sets and U <= closed and closure(closed) == closed
        for V in target_sets:
            preimage = inverse(V)
            assert preimage in source_sets
            assert (image <= V) == (U <= preimage)
            adjunction_pairs += 1
        for xs in product(range(2),repeat=g.n):
            values = g.values(xs,library)
            for v in closed:
                choices = [u for u in U if q[u] == q[v]]
                assert choices and all(values[u] == values[v] for u in choices)
            saturation_inputs += 1
    if len(set(q.values())) == target.nodes:
        assert {inverse(V) for V in target_sets} == {U for U in source_sets if closure(U) == U}
        for V in target_sets:
            assert direct(inverse(V)) == V
            saturated_isomorphism += 1
U,V = frozenset({0,1}),frozenset({0,2})
im = lambda U:{small_q[v] for v in U}
assert im(U&V) != im(U)&im(V)
stats['V8_completed_set_graph_maps'] = len(graph_maps)
stats['V8_completed_set_adjunction_pairs'] = adjunction_pairs
stats['V8_saturation_reused_value_inputs'] = saturation_inputs
stats['V8_saturated_fixed_point_correspondences'] = saturated_isomorphism
stats['V8_direct_image_meet_counterexamples'] = 1

# Every Boolean map of two positions; causal maps must have exactly the
# prefix factorizations asserted by the categorical square.
causal_maps = 0
for output_table in product(sequences,repeat=len(sequences)):
    mapping = dict(zip(sequences,output_table))
    F = mapping.__getitem__
    factorizable = True
    for k in (1,2):
        lower = {}
        for xs in sequences:
            key,value = xs[:k],F(xs)[:k]
            if key in lower and lower[key] != value:
                factorizable = False
            lower[key] = value
    assert factorizable == causal(F)
    causal_maps += factorizable
assert causal_maps == 64
stats['V8_boolean_sequence_functions'] = 256
stats['V8_boolean_causal_factorizations'] = causal_maps


# V10 checks: finite category records, categorical constructors, and located
# observations. These are finite independent examples, not general proofs.
from dataclasses import dataclass

@dataclass
class FiniteCategory:
    n: int
    dom: tuple
    cod: tuple
    ids: tuple
    comp: dict

    @property
    def m(self):
        return len(self.dom)

    def validate(self):
        assert len(self.cod) == self.m and len(self.ids) == self.n
        assert all(0 <= x < self.n for x in self.dom+self.cod)
        for x,i in enumerate(self.ids):
            assert self.dom[i] == self.cod[i] == x
        expected = {(g,f) for g in range(self.m) for f in range(self.m)
                    if self.cod[f] == self.dom[g]}
        assert set(self.comp) == expected
        for (g,f),gf in self.comp.items():
            assert 0 <= gf < self.m
            assert (self.dom[gf],self.cod[gf]) == (self.dom[f],self.cod[g])
        for f in range(self.m):
            assert self.comp[self.ids[self.cod[f]],f] == f
            assert self.comp[f,self.ids[self.dom[f]]] == f
        for (g,f),gf in self.comp.items():
            for h in range(self.m):
                if self.dom[h] == self.cod[g]:
                    assert self.comp[h,gf] == self.comp[self.comp[h,g],f]
        return self

    def heap(self):
        # The disjoint carrier has objects 0..n-1 and arrows n..n+m-1.
        H = {('Ob',x) for x in range(self.n)}
        H |= {('Mor',self.n+f) for f in range(self.m)}
        H |= {('dom',self.n+f,self.dom[f]) for f in range(self.m)}
        H |= {('cod',self.n+f,self.cod[f]) for f in range(self.m)}
        H |= {('id',x,self.n+i) for x,i in enumerate(self.ids)}
        H |= {('comp',self.n+g,self.n+f,self.n+gf)
              for (g,f),gf in self.comp.items()}
        return H


def finite_poset_category(n,leq):
    arrows = [(a,b) for a in range(n) for b in range(n) if leq(a,b)]
    lookup = {p:i for i,p in enumerate(arrows)}
    return FiniteCategory(n,tuple(a for a,b in arrows),tuple(b for a,b in arrows),
                         tuple(lookup[x,x] for x in range(n)),
                         {(g,f):lookup[a,d] for f,(a,b) in enumerate(arrows)
                          for g,(c,d) in enumerate(arrows) if b == c}).validate()


def functor_valid(C,D,F):
    fo,fa = F
    if len(fo)!=C.n or len(fa)!=C.m: return False
    if any(x not in range(D.n) for x in fo): return False
    if any(f not in range(D.m) for f in fa): return False
    if any((D.dom[fa[f]],D.cod[fa[f]]) != (fo[C.dom[f]],fo[C.cod[f]])
           for f in range(C.m)): return False
    if any(fa[C.ids[x]] != D.ids[fo[x]] for x in range(C.n)): return False
    return all(D.comp.get((fa[g],fa[f])) == fa[gf] for (g,f),gf in C.comp.items())


def all_functors(C,D):
    answer = []
    for fo in product(range(D.n),repeat=C.n):
        choices = []
        for f in range(C.m):
            if f in C.ids:
                choices.append([D.ids[fo[C.dom[f]]]])
            else:
                choices.append([g for g in range(D.m)
                                if (D.dom[g],D.cod[g]) == (fo[C.dom[f]],fo[C.cod[f]])])
        for fa in product(*choices):
            if functor_valid(C,D,(fo,fa)): answer.append((fo,fa))
    return answer


def functor_carrier(C,D,F):
    return F[0]+tuple(D.n+f for f in F[1])


def record_map_preserves(H,K,mapping):
    return all((r[0],)+tuple(mapping[x] for x in r[1:]) in K for r in H)


def natural_families(C,D,F,G):
    choices = [[a for a in range(D.m) if (D.dom[a],D.cod[a]) == (F[0][x],G[0][x])]
               for x in range(C.n)]
    return [alpha for alpha in product(*choices)
            if all(D.comp[G[1][f],alpha[C.dom[f]]] ==
                   D.comp[alpha[C.cod[f]],F[1][f]] for f in range(C.m))]


def functor_category(C,D):
    fs = all_functors(C,D)
    arrows = [(i,j,a) for i,F in enumerate(fs) for j,G in enumerate(fs)
              for a in natural_families(C,D,F,G)]
    lookup = {a:i for i,a in enumerate(arrows)}
    ids = tuple(lookup[i,i,tuple(D.ids[F[0][x]] for x in range(C.n))]
                for i,F in enumerate(fs))
    comp = {(b,a):lookup[i,k,tuple(D.comp[beta[x],alpha[x]] for x in range(C.n))]
            for a,(i,j,alpha) in enumerate(arrows)
            for b,(j2,k,beta) in enumerate(arrows) if j == j2}
    cat = FiniteCategory(len(fs),tuple(i for i,j,a in arrows),
                        tuple(j for i,j,a in arrows),ids,comp).validate()
    return cat,fs,arrows


def product_category(C,D):
    obs = list(product(range(C.n),range(D.n)))
    ars = list(product(range(C.m),range(D.m)))
    oi = {x:i for i,x in enumerate(obs)}; ai = {x:i for i,x in enumerate(ars)}
    cat = FiniteCategory(len(obs),tuple(oi[C.dom[f],D.dom[g]] for f,g in ars),
                        tuple(oi[C.cod[f],D.cod[g]] for f,g in ars),
                        tuple(ai[C.ids[x],D.ids[y]] for x,y in obs),
                        {(h,k):ai[C.comp[f2,f1],D.comp[g2,g1]]
                         for k,(f1,g1) in enumerate(ars) for h,(f2,g2) in enumerate(ars)
                         if C.cod[f1] == C.dom[f2] and D.cod[g1] == D.dom[g2]}).validate()
    return cat,obs,ars


def slice_category(C,x):
    obs = [f for f in range(C.m) if C.cod[f] == x]
    oi = {f:i for i,f in enumerate(obs)}
    ars = [(u,v,h) for u in obs for v in obs for h in range(C.m)
           if (C.dom[h],C.cod[h]) == (C.dom[u],C.dom[v]) and C.comp[v,h] == u]
    ai = {a:i for i,a in enumerate(ars)}
    cat = FiniteCategory(len(obs),tuple(oi[u] for u,v,h in ars),
                        tuple(oi[v] for u,v,h in ars),
                        tuple(ai[u,u,C.ids[C.dom[u]]] for u in obs),
                        {(b,a):ai[u,w,C.comp[k,h]]
                         for a,(u,v,h) in enumerate(ars) for b,(v2,w,k) in enumerate(ars)
                         if v == v2}).validate()
    # The canonical forgetful functor is independently checked as a record map.
    F = (tuple(C.dom[u] for u in obs),tuple(h for u,v,h in ars))
    assert functor_valid(cat,C,F)
    assert record_map_preserves(cat.heap(),C.heap(),functor_carrier(cat,C,F))
    return cat


def arrow_category(C):
    ars = [(f,g,u,v) for f in range(C.m) for g in range(C.m)
           for u in range(C.m) for v in range(C.m)
           if (C.dom[u],C.cod[u]) == (C.dom[f],C.dom[g])
           and (C.dom[v],C.cod[v]) == (C.cod[f],C.cod[g])
           and C.comp[v,f] == C.comp[g,u]]
    ai = {a:i for i,a in enumerate(ars)}
    cat = FiniteCategory(C.m,tuple(f for f,g,u,v in ars),tuple(g for f,g,u,v in ars),
                        tuple(ai[f,f,C.ids[C.dom[f]],C.ids[C.cod[f]]] for f in range(C.m)),
                        {(b,a):ai[f,h,C.comp[r,u],C.comp[s,v]]
                         for a,(f,g,u,v) in enumerate(ars) for b,(g2,h,r,s) in enumerate(ars)
                         if g == g2}).validate()
    return cat,ars


empty_cat = finite_poset_category(0,lambda a,b:False)
terminal_cat = finite_poset_category(1,lambda a,b:a==b)
discrete_two = finite_poset_category(2,lambda a,b:a==b)
walking_arrow = finite_poset_category(2,lambda a,b:a<=b)
cyclic_two = FiniteCategory(1,(0,0),(0,0),(0,),
                          {(g,f):(g+f)%2 for g in range(2) for f in range(2)}).validate()
idempotent_two = FiniteCategory(1,(0,0),(0,0),(0,),
                              {(g,f):max(g,f) for g in range(2) for f in range(2)}).validate()
parallel_two = FiniteCategory(2,(0,1,0,0),(0,1,1,1),(0,1),
                             {(0,0):0,(1,1):1,(2,0):2,(3,0):3,(1,2):2,(1,3):3}).validate()
finite_cats = [empty_cat,terminal_cat,discrete_two,walking_arrow,
               cyclic_two,idempotent_two,parallel_two]

candidate_maps = hom_maps = nat_lifts = finite_constructions = eval_checks = 0
for C in finite_cats:
    assert max(map(len,C.heap()),default=0) <= 4
    for x in range(C.n):
        slice_category(C,x)
        finite_constructions += 1
    arrow_category(C)
    finite_constructions += 1
    for D in finite_cats:
        H,K = C.heap(),D.heap()
        got = set()
        for mapping in product(range(D.n+D.m),repeat=C.n+C.m):
            candidate_maps += 1
            if record_map_preserves(H,K,mapping): got.add(mapping)
        expected = {functor_carrier(C,D,F) for F in all_functors(C,D)}
        assert got == expected
        hom_maps += len(got)
        fc,fs,nats = functor_category(C,D)
        assert len(fs) == len(got)
        product_category(C,D)
        finite_constructions += 2

        # Enumerate all arrow-category functors independently of the component
        # families, then compare their endpoint-constrained encodings.
        ad,squares = arrow_category(D)
        square_index = {x:i for i,x in enumerate(squares)}
        actual_lifts = set(all_functors(C,ad))
        expected_lifts = set()
        for i,j,alpha in nats:
            F,G = fs[i],fs[j]
            lift = (alpha,tuple(square_index[alpha[C.dom[f]],alpha[C.cod[f]],F[1][f],G[1][f]]
                                for f in range(C.m)))
            assert functor_valid(C,ad,lift)
            expected_lifts.add(lift)
            nat_lifts += 1
        assert actual_lifts == expected_lifts

        # Evaluation on functors/natural transformations is a functor on the
        # categorical product, not an ambient Token exponential identification.
        pc,po,pa = product_category(fc,C)
        ev = (tuple(fs[i][0][x] for i,x in po),
              tuple(D.comp[fs[nats[a][1]][1][f],nats[a][2][C.dom[f]]]
                    for a,f in pa))
        assert functor_valid(pc,D,ev)
        assert record_map_preserves(pc.heap(),D.heap(),functor_carrier(pc,D,ev))
        eval_checks += 1

assert len(all_functors(empty_cat,empty_cat)) == 1
assert functor_category(empty_cat,empty_cat)[0].n == 1
assert len(all_functors(terminal_cat,empty_cat)) == 0
one_functor_cat = functor_category(terminal_cat,terminal_cat)[0]
assert one_functor_cat.n+one_functor_cat.m == 2
assert (terminal_cat.n+terminal_cat.m)**(terminal_cat.n+terminal_cat.m) == 4
stats['V10_finite_category_examples'] = len(finite_cats)
stats['V10_category_carrier_maps_examined'] = candidate_maps
stats['V10_token_maps_equal_functors'] = hom_maps
stats['V10_finite_categorical_constructions'] = finite_constructions
stats['V10_natural_transformation_arrow_lifts'] = nat_lifts
stats['V10_functor_category_evaluation_maps'] = eval_checks
stats['V10_exponential_nonpreservation_counterexample'] = 1

# Three-valued observations on four located occurrences with two coordinate
# fibers; comparison with independently enumerated vector-only functions.
locations = ((0,0),(0,1),(1,0),(1,1))
nu = (0,0,1,1)
through_vectors = {tuple(qbar[v] for v in nu) for qbar in product(range(3),repeat=2)}
observations = factorizations = 0
for q in product(range(3),repeat=4):
    constant_on_fibers = all(nu[i] != nu[j] or q[i] == q[j]
                             for i in range(4) for j in range(4))
    assert constant_on_fibers == (q in through_vectors)
    observations += 1
    factorizations += constant_on_fibers
assert observations == 81 and factorizations == 9

# Check transported identity comparisons over every pair of heaps on a fixed
# small vocabulary, including equal and strictly included heaps.
record_universe = [('p',0),('p',1)]+[('r',a,b) for a in range(2) for b in range(2)]
all_heaps = [set(r for i,r in enumerate(record_universe) if mask & (1<<i))
             for mask in range(1<<len(record_universe))]
comparison_checks = 0
for H in all_heaps:
    for K in all_heaps:
        assert record_map_preserves(H,K,(0,1)) == (H <= K)
        assert (record_map_preserves(H,K,(0,1)) and
                record_map_preserves(K,H,(0,1))) == (H == K)
        comparison_checks += 1
stats['V10_located_observations_examined'] = observations
stats['V10_vector_observation_factorizations'] = factorizations
stats['V10_coordinate_comparison_heap_pairs'] = comparison_checks


# T5 finite operational checks. The independent oracle retains the full DAG;
# the simulated runtime retains only active cores and live result values.
class CorePool:
    def __init__(self, external):
        self.external = external
        self.counter = 0
        self.active = {}
        self.values = {}
        self.outputs = []
        self.oracle = []
        self.completed = set()
        self.events = 0
        self.peak_active = self.peak_ready = 0

    def spawn(self, operation, args):
        assert all(a == -1 or a in self.active or a in self.values for a in args)
        ident = self.counter
        self.counter += 1
        self.active[ident] = (operation, tuple(args))
        # This full history belongs to the checker, not to the runtime store.
        self.oracle.append((operation, tuple(args)))
        self.check()
        return ident

    def ready(self):
        return [i for i, (_, args) in self.active.items()
                if all(a == -1 or a in self.values for a in args)]

    def finish(self, ident):
        assert ident in self.ready()
        op, args = self.active.pop(ident)
        xs = [self.external if a == -1 else self.values[a] for a in args]
        self.values[ident] = (1-xs[0]) if op == 'not' else (xs[0] ^ xs[1])
        assert ident not in self.completed
        self.completed.add(ident)
        self.check()

    def reclaimable(self):
        needed = {a for _, args in self.active.values() for a in args}
        return set(self.values)-needed-set(self.outputs)

    def reclaim(self, ident):
        if ident not in self.reclaimable():
            raise ValueError('Result is still live or is not stored')
        del self.values[ident]
        self.check()

    def expected(self):
        answer = []
        for op, args in self.oracle:
            xs = [self.external if a == -1 else answer[a] for a in args]
            answer.append((1-xs[0]) if op == 'not' else (xs[0] ^ xs[1]))
        return answer

    def check(self):
        self.events += 1
        expected = self.expected()
        assert set(self.active).isdisjoint(self.values)
        assert set(self.active).isdisjoint(self.completed)
        assert set(self.values) <= self.completed
        assert all(expected[i] == v for i, v in self.values.items())
        for i, (_, args) in self.active.items():
            assert all(a == -1 or (a < i and (a in self.active or a in self.values))
                       for a in args)
        assert all(i in self.active or i in self.values for i in self.outputs)
        self.peak_active = max(self.peak_active, len(self.active))
        self.peak_ready = max(self.peak_ready, len(self.ready()))


family_inputs = 0
for n in range(9):
    for xs in product((0, 1), repeat=n):
        # Actual exposed description has n independent calls and indexed outputs.
        g = Graph(n)
        g.outputs = [g.add('not', i) for i in range(n)]
        done = set(range(n))
        assert len(g.ready(done)) == n
        assert g.span() == (1 if n else 0)
        assert g.evaluate(xs, {'not': lambda x: 1-x}) == tuple(1-x for x in xs)
        assert len(set(g.outputs)) == n
        # Completion in reverse order retains the external output order.
        result = {}
        for i in reversed(range(n)):
            result[g.outputs[i]] = 1-xs[i]
        assert tuple(result[i] for i in g.outputs) == tuple(1-x for x in xs)
        family_inputs += 1

events = 0
for seed in range(64):
    rng = random.Random(10001+seed)
    pool = CorePool(seed % 2)
    while pool.counter < 24 or pool.active:
        actions = []
        if pool.counter < 24:
            actions.append('spawn')
        if pool.ready():
            actions.append('finish')
        if pool.reclaimable():
            actions.append('reclaim')
        assert actions
        action = rng.choice(actions)
        if action == 'spawn':
            available = [-1] + sorted(set(pool.active) | set(pool.values))
            op = rng.choice(('not', 'xor'))
            args = tuple(rng.choice(available) for _ in range(1 if op == 'not' else 2))
            new = pool.spawn(op, args)
            if new == 23:
                pool.outputs = [new, new]  # Deliberately aliased final ports.
                pool.check()
        elif action == 'finish':
            pool.finish(rng.choice(pool.ready()))
        else:
            pool.reclaim(rng.choice(sorted(pool.reclaimable())))
    assert tuple(pool.values[i] for i in pool.outputs) == (pool.expected()[-1],)*2
    assert len(pool.completed) == 24
    events += pool.events

# Reclamation must not destroy a value needed by a waiting consumer.
guard = CorePool(0)
u = guard.spawn('not', (-1,))
v = guard.spawn('xor', (u, -1))
assert v not in guard.ready()
guard.finish(u)
try:
    guard.reclaim(u)
    raise AssertionError('A live dependency was reclaimed')
except ValueError:
    pass
guard.finish(v)
guard.reclaim(u)

# Cumulative invocation count can grow while both active and ready widths stay 1.
serial = CorePool(1)
for _ in range(64):
    i = serial.spawn('not', (-1,))
    serial.finish(i)
    serial.reclaim(i)
assert serial.counter == 64 and serial.peak_active == serial.peak_ready == 1
stats['T5_product_family_input_checks'] = family_inputs
stats['T5_interleaved_core_runs'] = 64
stats['T5_runtime_invariant_checks'] = events
stats['T5_live_dependency_reclamation_rejections'] = 1
stats['T5_serial_stream_invocations_at_width_one'] = serial.counter


if not texfile.exists():
    raise FileNotFoundError(f'Required manuscript source missing: {texfile}')
if texfile.exists():
    import re
    tex = texfile.read_text()
    labels = re.findall(r'\\label\{([^}]+)\}',tex)
    refs = re.findall(r'\\(?:ref|eqref|cref|Cref)\{([^}]+)\}',tex)
    cites = [v for x in re.findall(r'\\cite(?:\[[^]]*\])?\{([^}]+)\}',tex) for v in x.split(',')]
    keys = re.findall(r'\\bibitem\{([^}]+)\}',tex)
    assert len(labels) == len(set(labels))
    assert not set(refs)-set(labels)
    assert not set(cites)-set(keys)
    assert not set(keys)-set(cites), 'Uncited bibliography entry'
    abstract_text = re.search(r'\\begin\{abstract\}(.*?)\\end\{abstract\}', tex, re.S).group(1).strip()
    assert abstract_text.isascii()
    assert len(abstract_text) <= 1920
    stats['abstract_characters'] = len(abstract_text)
    stats['labels'] = len(labels)
    stats['bibliographic_entries'] = len(keys)
    stats['tables'] = tex.count(r'\begin{table}')
    stats['categorical_diagrams'] = tex.count(r'\begin{tikzcd}')
    stats['figures'] = tex.count(r'\begin{figure}')

print(json.dumps(stats,indent=2))
cli_args.output.write_text(json.dumps(stats,indent=2)+'\n')


==> anc/validation_results_V16.json <==
{
  "xor_prefix_graph_input_checks_n_1_to_10": 20480,
  "noncommutative_prefix_graph_input_checks_n_1_to_6": 36408,
  "partial_state_input_residual_checks": 8520,
  "ready_pair_commutation_checks": 18144,
  "fixed_worker_schedule_checks": 1088,
  "variable_worker_schedule_checks": 2176,
  "residual_reassociation_certificate_inputs": 8,
  "mid_execution_replacement_external_inputs": 16,
  "graph_map_partial_state_transfer_checks": 4280,
  "lattice_graphs": 512,
  "lattice_completed_sets": 2816,
  "lattice_cover_comparisons": 5440,
  "ready_boolean_intervals": 6912,
  "module_invocation_graphs_seed_7001": 84,
  "full_expansion_input_comparisons": 521,
  "selected_call_expansion_input_comparisons": 1824,
  "ill_ranked_libraries_rejected": 2,
  "pack_expand_primitive_graphs": 35,
  "pack_expand_input_comparisons": 277,
  "term_reification_cases": 123,
  "term_compilation_input_comparisons": 761,
  "sequence_inclusion_and_constraint_checks": 3,
  "admissible_fused_regions": 241,
  "fusion_input_comparisons": 1928,
  "nonconvex_dead_work_fusion_rejected": 1,
  "V8_execution_gluing_completed_pairs": 38703,
  "V8_pushout_target_heaps": 64,
  "V8_unique_glued_map_checks": 96,
  "V8_frontier_sample_graphs": 12,
  "V8_frontier_residual_naturality_inputs": 26274,
  "V8_frontier_identity_inputs": 3067,
  "V8_frontier_composition_inputs": 123283,
  "V8_iterated_residual_structure_checks": 2747,
  "V8_completed_set_graph_maps": 6,
  "V8_completed_set_adjunction_pairs": 742,
  "V8_saturation_reused_value_inputs": 4296,
  "V8_saturated_fixed_point_correspondences": 16,
  "V8_direct_image_meet_counterexamples": 1,
  "V8_boolean_sequence_functions": 256,
  "V8_boolean_causal_factorizations": 64,
  "V10_finite_category_examples": 7,
  "V10_category_carrier_maps_examined": 83737,
  "V10_token_maps_equal_functors": 85,
  "V10_finite_categorical_constructions": 114,
  "V10_natural_transformation_arrow_lifts": 195,
  "V10_functor_category_evaluation_maps": 49,
  "V10_exponential_nonpreservation_counterexample": 1,
  "V10_located_observations_examined": 81,
  "V10_vector_observation_factorizations": 9,
  "V10_coordinate_comparison_heap_pairs": 4096,
  "T5_product_family_input_checks": 511,
  "T5_interleaved_core_runs": 64,
  "T5_runtime_invariant_checks": 4206,
  "T5_live_dependency_reclamation_rejections": 1,
  "T5_serial_stream_invocations_at_width_one": 64,
  "abstract_characters": 1792,
  "labels": 334,
  "bibliographic_entries": 65,
  "tables": 17,
  "categorical_diagrams": 28,
  "figures": 25
}

